Privacy-Preserving Federated Learning on Partitioned Attributes

Real-world data is usually segmented by attributes and distributed across different parties. Federated learning empowers collaborative training without exposing local data or models. As we demonstrate through designed attacks, even with a small proportion of corrupted data, an adversary can accurately infer the input attributes. We introduce an adversarial learning based procedure which tunes a local model to release privacy-preserving intermediate representations. To alleviate the accuracy decline, we propose a defense method based on the forward-backward splitting algorithm, which respectively deals with the accuracy loss and privacy loss in the forward and backward gradient descent steps, achieving the two objectives simultaneously. Extensive experiments on a variety of datasets have shown that our defense significantly mitigates privacy leakage with negligible impact on the federated learning task.

==> arxiv/figures/results/plot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
from matplotlib import rcParams
import matplotlib.pylab as pylab

print(rcParams.keys())
params = {
    'font.family': 'sans-serif',
    'font.sans-serif': 'Times New Roman',
    'font.weight': 'bold',
    # 'legend.fontsize': 40,
    'axes.labelsize': 50,
    'axes.labelweight': 'bold',
    # 'xtick.labelsize': 'x-large',
    # 'ytick.labelsize': 'x-large'
}
pylab.rcParams.update(params)


# print(matplotlib.matplotlib_fname())

# 改了所有的字体和刻度和legend的粗细
# 改字体
# font = {'family': 'sans-serif',
#         'sans-serif': 'Times New Roman',
#         'weight': 'bold',
#         # 'size': 35
#         }
# plt.rc('font', **font)
# # 改legend的大小和粗细
# legend = {
#     'fontsize': 40,
# }
# plt.rc('legend', **legend)
#

# from brokenaxes import brokenaxes

def plot_purchase_defense():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense.eps')
    plt.savefig(
        './purchase/purchase_defense.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("precision", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision.eps')
    plt.savefig(
        './purchase/purchase_defense_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1.eps')
    plt.savefig(
        './purchase/purchase_defense_f1.eps')
    plt.show()

    ## add simple
    # recall 
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="proposed defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(v5), label="proposed defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("precision", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    # plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_f1_add_simple.eps')
    plt.show()


def plot_purchase_batch_size():
    x = [32, 256, 512, 1024]
    N = len(x)
    x2 = np.arange(N)

    # recall
    y1 = [0.986122, 0.991778, 0.997881, 0.999265]
    y2 = [0.990658, 0.998403, 0.99902, 0.999412]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size.eps')
    # plt.savefig(
    #     './purchase_batch_size.eps')
    plt.show()

    # error rate
    z1 = [0.011564, 0.006739, 0.002294, 0.000763]
    z2 = [0.008067, 0.00148, 0.00092, 0.00057]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_error_rate.eps')
    # plt.savefig(
    #     './purchase_batch_size_error_rate.eps')
    plt.show()

    # precision
    v1 = [0.990075, 0.993441, 0.997303, 0.999038]
    v2 = [0.991536, 0.998354, 0.998942, 0.999321]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('precision', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_precision.eps')
    # plt.savefig(
    #     './purchase_batch_size_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.987099, 0.992499, 0.997449, 0.999152]
    w2 = [0.991022, 0.998354, 0.998977, 0.999366]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_f1.eps')
    # plt.savefig(
    #     './purchase_batch_size_f1.eps')
    plt.show()


def plot_purchase_attack():
    x = np.arange(1, 21)
    z = [0.78477313, 0.81788236, 0.85982635, 0.86693807, 0.87313761, 0.88258049, 0.8915335, 0.89133079, 0.89617892,
         0.90374675, 0.89967566, 0.89930403, 0.9054191, 0.91128079, 0.90388189, 0.90584141, 0.91322342, 0.91415251,
         0.91499713, 0.90508125]

    # recall
    y1 = [0.986121571, 0.984139786, 0.97549731, 0.973775709, 0.970323804, 0.97036342, 0.968241596, 0.968182145,
          0.961923032, 0.962382706, 0.965171491, 0.958071244, 0.959163916, 0.958902206, 0.958305772, 0.956825649,
          0.950169874, 0.955133096, 0.954669353, 0.956861648]
    y2 = [0.780650968, 0.883814325, 0.931538733, 0.956296748, 0.969571339, 0.977929839, 0.982350992, 0.985002621,
          0.986827923, 0.988051139, 0.988856783, 0.989634284, 0.990064345, 0.990204553, 0.990366913, 0.990508986,
          0.990658123, 0.990481691, 0.990451343, 0.990425178]

    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    # ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    # ymajorFormatter = FormatStrFormatter('%1.2f')  # 设置y轴标签文本的格式
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.xaxis.set_major_formatter(xmajorFormatter)
    # ax.yaxis.set_major_locator(ymajorLocator)
    # ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    # yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    # ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('recall', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack.eps')
    # plt.savefig(
    #     './purchase_attack.eps')
    plt.show()

    # precision
    z1 = [0.98892085, 0.99007521, 0.98174673, 0.9776241, 0.9762277, 0.97097043, 0.97197564, 0.9745769, 0.96904108,
          0.96970141, 0.96406628, 0.96333408, 0.96298444, 0.96526294, 0.96225531, 0.96575329, 0.96113217, 0.96189192,
          0.95761894, 0.96202409]
    z2 = [0.8381348, 0.91292995, 0.95013068, 0.968482, 0.97883375, 0.9834775, 0.98685515, 0.98874944, 0.98981707,
          0.99023936, 0.99100512, 0.9912522, 0.99125719, 0.99134519, 0.99150731, 0.99153593, 0.99139536, 0.99130923,
          0.99119651, 0.990999]
    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('precision', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_precision.eps')
    # plt.savefig(
    #     './purchase_attack_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.98679029, 0.98709857, 0.97851486, 0.97258924, 0.97283749, 0.96653751, 0.96849839, 0.971369, 0.96546894,
          0.96602819, 0.96391961, 0.959834, 0.95992463, 0.96143587, 0.96027648, 0.96048643, 0.95489751, 0.9533236,
          0.9553941, 0.95666689]
    w2 = [0.80837225, 0.89813623, 0.94074286, 0.9623508, 0.97418053, 0.98069583, 0.98446882, 0.98686218, 0.9882638,
          0.98913812, 0.98992395, 0.99044258, 0.99062832, 0.9907613, 0.99089842, 0.99102219, 0.99096307, 0.99087232,
          0.99081426, 0.99067115]
    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(left=0.148, right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('f1-score', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_f1.eps')
    # plt.savefig(
    #     './purchase_attack_f1.eps')
    plt.show()

    # error rate
    v1 = [0.01186758, 0.01156371, 0.01925192, 0.02457606, 0.02433478, 0.03003762, 0.02821923, 0.02565503, 0.03092966,
          0.03042565, 0.03247866, 0.03600498, 0.03591394, 0.03453252, 0.03563844, 0.03533031, 0.04028614, 0.04159193,
          0.04000808, 0.03874105]
    v2 = [0.16636697, 0.09011596, 0.05275138, 0.03363397, 0.02310207, 0.01730564, 0.01393261, 0.0117885, 0.0105344,
          0.00975418, 0.00904857, 0.00858518, 0.00842041, 0.00830077, 0.00817736, 0.00806694, 0.00812135, 0.00820261,
          0.00825487, 0.00838416]
    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_error_rate.eps')
    # plt.savefig(
    #     './purchase_attack_error_rate.eps')
    plt.show()


def plot_purchase_defense_number():
    x = [5, 10, 20, 30]
    y1 = [0.922885908, 0.913358559, 0.909050981, 0.908510423]
    y2 = [0.848622948, 0.798340721, 0.767203957, 0.73120558]

    fig = plt.figure(figsize=(12, 9))
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')

    plt.subplots_adjust(left=0.14, right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_number.eps')
    # plt.savefig(
    #     './purchase_defense_number.eps')

    plt.show()


def plot_purchase_poison_ratio():
    x = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    N = len(x)
    x2 = np.arange(N)

    # error rate
    y1 = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986, 0.002514591]
    y2 = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704, 0.001303285]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_error_rate.eps')
    plt.show()

    # recall
    z1 = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    z2 = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976, 0.998565955]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_recall.eps')
    plt.show()

    # precision
    v1 = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682, 0.997757992]
    v2 = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815, 0.998542517]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('precision', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    w2 = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_f1.eps')
    plt.show()


def purchase_poison_ratio():
    poison_ratio = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    # f1-score
    f1_static = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    f1_adaptive = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_f1_bar.eps')
    plt.show()

    # precision
    pre_static = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682,
                  0.997757992]
    pre_adaptive = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815,
                    0.998542517]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, pre_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, pre_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('precision', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_precision_bar.eps')
    # plt.show()

    # recall
    re_static = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    re_adaptive = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976,
                   0.998565955]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_recall_bar.eps')
    # plt.show()

    # error rate
    error_static = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986,
                    0.002514591]
    error_adaptive = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704,
                      0.001303285]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    # plt.ylim(0.5,1.1)
    plt.bar(static_index, error_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, error_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='upper right', fontsize='35')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_error_rate_bar.eps')
    # plt.show()


def plot_vqa_poison_ratio():
    x = [0.05, 1, 5, 10]
    N = len(x)
    x2 = np.arange(N)
    # recall
    y1 = [0, 0.15779468, 0.37273075, 0.38442563]
    y2 = [0.113402062, 0.345267288, 0.454466776, 0.458487264]

    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    # plt.savefig(
    #     './vqa_poison_ratio_recall.eps')
    plt.show()

    # f1-score
    z1 = [0, 0.22967831, 0.43858564, 0.45725564]
    z2 = [0.188034188, 0.431203931, 0.499566749, 0.526904938]

    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    # plt.savefig(
    #     './vqa_poison_ratio_f1.eps')
    plt.show()


def vqa_poison_ratio():
    poison_ratio = [1, 5, 10]
    # f1-score
    f1_static = [0.22967831, 0.43858564, 0.45725564]
    f1_adaptive = [0.431203931, 0.499566749, 0.526904938]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    # plt.ylim(0.5,1.1)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_f1_bar.eps')
    # plt.show()

    # recall
    re_static = [0.15779468, 0.37273075, 0.38442563]
    re_adaptive = [0.345267288, 0.454466776, 0.458487264]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.1, 0.6)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_recall_bar.eps')
    # plt.show()


def plot_vqa_defense():
    x1 = [0.494351443]
    y1 = [0.454466776]
    x2 = [0.476507138, 0.457610147, 0.450292698, 0.45499127, 0.454657492]
    y2 = [0.363055475, 0.320619555, 0.287047841, 0.30571762, 0.293514]
    x3 = [0.469061313, 0.45645476, 0.454529116, 0.376424977]
    y3 = [0.401906821, 0.313939867, 0.296270988, 0.217883639]
    x4 = [0.481539489, 0.479382767, 0.467187019, 0.479357092, 0.483028654, 0.483875937, 0.480332751, 0.480075999,
          0.461487111, 0.4802814]
    y4 = [0.328390036, 0.294049793, 0.230246554, 0.337754114, 0.35521198, 0.344413847, 0.347434656, 0.319569642,
          0.215395069, 0.28866673]

    # recall
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense.eps')
    plt.savefig(
        './vqa/vqa_defense.eps')
    plt.show()

    # f1-score
    z1 = [0.499566749]
    z2 = [0.433325438, 0.424669829, 0.400869093, 0.410666667, 0.405425]
    z3 = [0.477160314, 0.415155231, 0.406754674, 0.329227819]
    z4 = [0.426619656, 0.40665258, 0.344142184, 0.431806931, 0.444894344, 0.438047398, 0.437869822, 0.421812976,
          0.326299537, 0.39962739]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1.eps')
    plt.savefig(
        './vqa/vqa_defense_f1.eps')
    plt.show()

    ## add simple
    # recall
    x5 = [0.453039951, 0.45791825, 0.457610147, 0.458149327, 0.45499127]
    y5 = [0.318553092, 0.301439129, 0.320619555, 0.328289731, 0.30571762]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    # plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_add_simple.eps')
    plt.show()

    # f1-score
    z5 = [0.421024403, 0.4053205, 0.424669829, 0.431430404, 0.410666667]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(z5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    # plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_f1_add_simple.eps')
    plt.show()


def plot_vqa_defense_number():
    x = [1, 2, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.481539489, 0.479382767, 0.467187019]
    y2 = [0.328390036, 0.294049793, 0.230246554]

    fig = plt.figure(figsize=(12, 9))
    # matplotlib.rcParams.update({'font.size': 30})#设置左上角标签大小
    # plt.ticklabel_format(axis='y', style='sci',useMathText=True) # y轴使用科学计数法

    ax = plt.gca()
    # ax.yaxis.get_major_formatter().set_powerlimits((0,3)) # 将坐标轴的base number设置为3位。
    line1 = ax.plot(x2, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function。
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    ax2.invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=6, fontsize='40')
    plt.subplots_adjust(left=0.14, right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_number.eps')
    # plt.savefig(
    #     './vqa_defense_number.eps')
    plt.show()


def plot_vqa_attack():
    x = np.arange(1, 31)
    z = [0.22792, 0.31629, 0.38066, 0.41127, 0.42611, 0.43833, 0.45214, 0.45368, 0.46737, 0.47489, 0.48739, 0.48922,
         0.49189, 0.49327, 0.49343, 0.49284, 0.49191, 0.48991, 0.49435, 0.49386, 0.49309, 0.49289, 0.49304, 0.49327,
         0.49399, 0.49296, 0.49289, 0.4934, 0.49371, 0.49312]

    # recall
    y1 = [0.329510409, 0.364156151, 0.341454057, 0.328176052, 0.352251453, 0.344304045, 0.357725948, 0.37015128,
          0.317258639, 0.370853308, 0.292798453, 0.310436321, 0.357394366, 0.372730747, 0.319571568, 0.339196227,
          0.296804548, 0.339364774, 0.348719447, 0.353940217, 0.353399365, 0.357753241, 0.330060498, 0.313930927,
          0.297507033, 0.302859913, 0.3581516, 0.313365854, 0.349468713, 0.334649841]
    y2 = [0.129433308, 0.238466088, 0.288701324, 0.332788776, 0.366045916, 0.400920756, 0.396598639, 0.414080683,
          0.419193378, 0.42464046, 0.421942968, 0.427476415, 0.441314554, 0.42432639, 0.442745862, 0.425567456,
          0.431091943, 0.435418672, 0.429447853, 0.433132764, 0.454466776, 0.44119059, 0.440444312, 0.437524253,
          0.431176642, 0.440135725, 0.434047459, 0.434829268, 0.444510035, 0.42789712]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40', bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack.eps')
    # plt.savefig(
    #     './vqa_attack.eps')
    plt.show()

    # f1-score
    z1 = [0.389429922, 0.425735718, 0.420729185, 0.408492823, 0.420365689, 0.410008165, 0.431636961, 0.437754458,
          0.395598931, 0.433415009, 0.372685328, 0.38106152, 0.430988315, 0.438585643, 0.404677928, 0.421721337,
          0.382082019, 0.415361055, 0.418253178, 0.41739628, 0.423924328, 0.429163787, 0.409801749, 0.401115587,
          0.386233516, 0.387016848, 0.432154107, 0.39617638, 0.426054009, 0.419210812]
    z2 = [0.217849269, 0.347482583, 0.399734396, 0.436723627, 0.459635014, 0.478182137, 0.475862873, 0.485578594,
          0.488804086, 0.488747836, 0.489005236, 0.487213227, 0.494427441, 0.488891357, 0.499566749, 0.483528037,
          0.488062736, 0.486245269, 0.481037924, 0.487532734, 0.496665013, 0.492607047, 0.485894832, 0.486151119,
          0.487490986, 0.483690429, 0.487175244, 0.483615077, 0.48750351, 0.477791249]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40', bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack_f1.eps')
    # plt.savefig(
    #     './vqa_attack_f1.eps')
    plt.show()


def plot_credit_defense():
    x1 = [0.97287015]
    y1 = [0.000260426]
    x2 = [0.936773725, 0.95781485, 0.95064098]
    y2 = [0.000728497, 0.00060201, 0.00118983]
    x3 = [0.943781281, 0.860453783, 0.842997356]
    y3 = [0.000747699, 0.000895097, 0.000834842]
    x4 = [0.975745267, 0.964173029, 0.966290046, 0.922701459, 0.98014815, 0.982791322, 0.954412548, 0.972512409,
          0.97171383, 0.97096698]
    y4 = [0.000960614, 0.000843994, 0.001351311, 0.001532278, 0.001261428, 0.001352758, 0.001206273, 0.00113496,
          0.00149489, 0.00118678]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('auc', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense.eps')
    plt.savefig(
        './credit/credit_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.95868492, 0.93749463, 0.92478386]
    y5 = [0.00127231, 0.00116982, 0.001504]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5) * 1000, label="basic defense variant", c='#8b5e83', marker='p', s=250)
    ax.set_ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('auc', fontdict={'size': 30})
    # plt.legend(loc='upper left', fontsize='35', fancybox=True, framealpha=0, bbox_to_anchor=(-0.05, 1.05))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense_add_simple.eps')
    plt.savefig(
        './credit/credit_defense_add_simple.eps')

    plt.show()


def plot_credit_attack():
    # static attack
    x = np.arange(1, 21)
    y = [0.9090572, 0.96261686, 0.96594708, 0.97068556, 0.96740632, 0.97287015, 0.97103106, 0.97038537, 0.97031732,
         0.97008399,
         0.97032552, 0.9704615, 0.97025625, 0.97041025, 0.9702511, 0.96887856, 0.96928585, 0.96911684, 0.96917344,
         0.96974451]
    y1 = [0.00024375, 0.00020736, 0.00019172, 0.00020905, 0.0001948, 0.00022702, 0.00022873, 0.00024777, 0.00025178,
          0.00026133,
          0.00025519, 0.00028515, 0.0002761, 0.00025973, 0.00029526, 0.00026074, 0.00028343, 0.00025979, 0.0002911,
          0.00028332]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y1) * 1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.set_ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('epoch', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='lower right', fontsize='40')
    plt.subplots_adjust(left=0.132, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_static_attack.eps')
    plt.savefig(
        './credit/credit_static_attack.eps')
    plt.show()

    # adaptive attack
    y2 = [1.22905503, 0.23934196, 0.10840743, 0.05404173, 0.01388634, 0.00126847, 0.0004163, 0.00037, 0.00033857,
          0.0003079,
          0.00029324, 0.00028363, 0.00027712, 0.00027702, 0.00028441, 0.00027706, 0.00026931, 0.00026557, 0.00027423,
          0.00026768]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y2), 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    ax.set_ylabel('mse', fontdict={'size': 30})
    ax.set_xlabel('epoch', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc', fontdict={'size': 30})

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_adaptive_attack.eps')
    plt.savefig(
        './credit/credit_adaptive_attack.eps')
    plt.show()


def plot_credit_poison_ratio():
    x = [1, 2, 3, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    y2 = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    ### 断层图
    '''
    f, (ax2, ax) = plt.subplots(2, 1, sharex=False, figsize=(12, 9))
    plt.subplots_adjust(wspace=0,hspace=0.08) # 设置 子图间距
    # 坐标轴刻度字体大小
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    # 在每个子图中画线
    ax.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax2.xaxis.set_major_locator(plt.NullLocator()) # 删除坐标轴的刻度显示
    plt.yticks(fontsize=30)
    ax2.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax2.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax2.set_ylim(62, 65) # 设置纵坐标范围
    ax.set_ylim(0, 1.)  # 设置纵坐标范围

    ax2.grid(axis='y',linestyle='dotted') # 打开网格线
    ax.grid(axis='y',linestyle='dotted')   # 打开网格线

    ax2.legend(loc='best', fontsize='40') # 让图例生效
    plt.xlabel('poison ratio(%)', fontdict={'size': 30}) #X轴标签
    plt.ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30}) #Y轴标签

    ax.spines['top'].set_visible(False)    # 边框控制
    ax.spines['bottom'].set_visible(True) # 边框控制
    ax.spines['right'].set_visible(True)  # 边框控制

    ax2.spines['top'].set_visible(True)   # 边框控制
    ax2.spines['bottom'].set_visible(False) # 边框控制
    ax2.spines['right'].set_visible(True)  # 边框控制
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细

    ax2.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax2.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax2.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # ax.tick_params(labeltop='off')  

    # 绘制断层线
    d = 0.015  # 断层线的大小
    kwargs = dict(transform=ax2.transAxes, color='k', clip_on=False, linewidth=3.5)
    ax2.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
    ax2.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

    kwargs.update(transform=ax.transAxes, color='k', linewidth=3.5)  # switch to the bottom axes
    ax.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
    ax.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal
    '''

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel(r'mse(x$10^{-4}$)', fontdict={'size': 30})
    # plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.132)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static.eps')
    plt.show()

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l2 = plt.plot(x2, y2, 'o-', color='#377eb8', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('mse', fontdict={'size': 30})
    # plt.legend(loc='best', fontsize='40')

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive.eps')
    plt.show()


def credit_poison_ratio():
    poison_ratio = [1, 2, 3, 5]
    static = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    adaptive = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    index = np.arange(len(poison_ratio))
    width = 0.4

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 4.5)
    plt.bar(index, np.array(static) * 10000, width=width, label='static', fc='#769fcd')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(static) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel(r'mse($\times10^{-4}$)', fontdict={'size': 30})
    plt.legend(loc=0, fontsize='35')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static_bar.eps')
    plt.show()

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 700)
    plt.bar(index, np.array(adaptive) * 10000, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(adaptive) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel(r'mse($\times10^{-4}$)', fontdict={'size': 30})
    plt.legend(loc=0, fontsize='35')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive_bar.eps')
    plt.show()


def plot_credit_batch_size():
    x = [32, 64, 128, 256, 512]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00028092, 0.00022973, 0.00019172, 0.00018033, 0.00017933]
    y2 = [0.00037854, 0.00028722, 0.00026557, 0.00023061, 0.00017084]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, np.array(y2) * 10000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel(r'mse(x$10^{-4}$)', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_batch_size.eps')
    # plt.savefig(
    #     './credit_batch_size.eps')
    plt.show()


def plot_credit_convergence():
    x = np.arange(1, 21)
    y1 = [0.909057199, 0.962616864, 0.965947079, 0.970685562, 0.967406323, 0.97287015, 0.971031064, 0.970385372,
          0.970317325, 0.970083993, 0.970325524, 0.970461498, 0.970256249, 0.970410246, 0.9702511, 0.968878558,
          0.969285849, 0.969116841, 0.969173441, 0.969744511]
    y2 = [0.59337399, 0.842997356, 0.831630644, 0.804052391, 0.805261865, 0.781457517, 0.814084624, 0.783623331,
          0.841843451, 0.778359446, 0.759772404, 0.783724292, 0.785257841, 0.771791818, 0.813209283, 0.789033054,
          0.788228374, 0.782120756, 0.801403872, 0.795851995]
    y3 = [0.814298032, 0.838150109, 0.810765499, 0.825608065, 0.836641394, 0.842595848, 0.840992668, 0.858634857,
          0.899274933, 0.910648497, 0.921615799, 0.92948507, 0.925833554, 0.936773725, 0.908356095, 0.901627777,
          0.89934092, 0.916942115, 0.909434744, 0.92181788]
    y4 = [0.947402497, 0.960740427, 0.959572897, 0.963176369, 0.968950368, 0.970962463, 0.975530829, 0.975059214,
          0.975745267, 0.974679847, 0.974708682, 0.973465461, 0.973930144, 0.973073182, 0.973599336, 0.974827744,
          0.974361239, 0.97296117, 0.971604907, 0.970208085]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('auc', fontdict={'size': 30})
    plt.legend(loc='lower right', fontsize='40', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './credit/credit_convergence.eps')
    # plt.show()


def plot_vqa_convergence():
    x = np.arange(1, 31)
    # normal training
    y1 = [0.22791927698469755, 0.3162935195645476, 0.38066139468008625, 0.4112663037896683, 0.4261066036766971,
          0.43832802711307384, 0.45214131662729795, 0.4536818321865051, 0.4673667454041286, 0.4748895963849235,
          0.4873934476738215, 0.48921639108555, 0.49188661805484235, 0.4932730820581288, 0.4934271336140495,
          0.49283660264968676, 0.4919122933141625, 0.48990962308719316, 0.4943514429495738, 0.49386361302249154,
          0.49309335524288794, 0.492887953168327, 0.4930420047242477, 0.4932730820581288, 0.4939919893190921,
          0.4929649789462874, 0.492887953168327, 0.49340145835472937, 0.4937095614665708, 0.49311903050220807]
    # naive defense
    y2 = [0.2200883228920612, 0.2267895655746123, 0.2332083804046421, 0.2342867412960871, 0.3796087090479614,
          0.40076512272773956, 0.41188251001335113, 0.4261066036766971, 0.4233593509294444, 0.4370956146657081,
          0.4497278422512067, 0.4510116052172127, 0.4498048680291671, 0.4502926979562494, 0.453014275444182,
          0.4513197083290541, 0.45496559515251106, 0.4553507240423128, 0.45550477559823355, 0.45653178597103833,
          0.4562750333778371, 0.45270617233234056, 0.4532710280373832, 0.45229536818321864, 0.453656156927185,
          0.4539899352983465, 0.45447776522542876, 0.45378453322378554, 0.45098592995789255, 0.45278319811030093]
    # basic defense
    y3 = [0.22496662216288385, 0.3155489370442641, 0.38630995173051247, 0.4236674540412858, 0.4350929444387388,
          0.4481616514326795, 0.45925336345897094, 0.46585190510424157, 0.46441409058231486, 0.4625654719112663,
          0.47632741090685016, 0.4700626476327411, 0.46936941563109785, 0.46526137413987884, 0.4598438944233337,
          0.4545034404847489, 0.4505751258087707, 0.44931703810208484, 0.44716031631919484, 0.4406388004518846,
          0.44117798089760707, 0.4390469343740372, 0.43673616103522644, 0.4351699702166992, 0.43542672280990036,
          0.4334240525829311, 0.43054842353907774, 0.42803224812570606, 0.4274417171613433, 0.4269795624935812]
    # proposed defense
    y4 = [0.23071788025059053, 0.24332443257676903, 0.24684194310362534, 0.3157543391188251, 0.39016124062853036,
          0.41604190202321045, 0.42099722707199344, 0.4334240525829311, 0.43871315600287564, 0.4261066036766971,
          0.44472116668378353, 0.4506778268460511, 0.45175618773749615, 0.45614665708123653, 0.45663448700831877,
          0.45963849234877274, 0.4608965800554586, 0.4650302968059977, 0.46610865769744275, 0.46649378658724455,
          0.46947211666837835, 0.47049912704118313, 0.47070452911574406, 0.47001129711410083, 0.4701910239293417,
          0.470909931190305, 0.47080723015302456, 0.471115333264866, 0.47106398274622574, 0.4715004621546678]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(3)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='lower right', fontsize='40', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './vqa/vqa_convergence.eps')
    # plt.show()


def plot_adult_feature2_attack():
    x = np.arange(1, 31)
    # accuracy
    z = [0.813156440022111, 0.821018364965297, 0.815551870278238, 0.832135618205269, 0.828020391867821,
         0.831459984030464,
         0.836926478717523, 0.836987900006142, 0.839813279282599, 0.838154904489896, 0.839751857993980,
         0.836189423254099,
         0.834039678152447, 0.835268103924820, 0.831889933050795, 0.842085866961488, 0.834285363306922,
         0.835698052945150,
         0.839936121859836, 0.841287390209446, 0.841901603095632, 0.843375714022480, 0.843068607579387,
         0.842085866961488,
         0.842945765002149, 0.841164547632209, 0.842700079847675, 0.841533075363921, 0.843744241754192,
         0.844542718506234]

    # static error rate
    y1 = [0.026508906345974, 0.025636052112631, 0.021692044095303, 0.021627388226166, 0.016713542171791,
          0.016390262826108,
          0.013222125238418, 0.013222125238418, 0.014676882293990, 0.015258785116219, 0.014579898490285,
          0.014030323602625,
          0.015776032069311, 0.013965667733489, 0.015743704134743, 0.012995829696441, 0.013157469369282,
          0.015711376200175,
          0.016487246629813, 0.013577732518669, 0.014030323602625, 0.016648886302654, 0.015646720331038,
          0.014838521966832,
          0.017618724339702, 0.016875181844632, 0.015032489574241, 0.015291113050787, 0.017424756732292,
          0.017133805321178]
    # adaptive error rate
    y2 = [0.280283192706818, 0.241521999159473, 0.201047425080011, 0.165809976400607, 0.139785989073158,
          0.116736171725988,
          0.104192933113503, 0.095238095238095, 0.083987974008341, 0.069505059321760, 0.060550221446352,
          0.054925160831474,
          0.049655707496848, 0.046843177189409, 0.043125464714059, 0.041509067985646, 0.038308602463389,
          0.036692205734976,
          0.033912003362105, 0.032198622829987, 0.029612388064527, 0.027543400252158, 0.026896841560793,
          0.025733035916335,
          0.024892509617561, 0.023017489412601, 0.021562732357030, 0.021886011702712, 0.020366598778004,
          0.019332104871820]

    # static
    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('static error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    plt.ylim(0.75, 0.85)
    l2 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.subplots_adjust(left=0.15, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_static_attack.eps')
    plt.savefig(
        './adult/adult_feature2_static_attack.eps')
    # plt.show()

    # adaptive
    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l3 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('adaptive error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    plt.ylim(0.75, 0.85)
    l4 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l3 + l4
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40', bbox_to_anchor=(1, 0.4))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_adaptive_attack.eps')
    plt.savefig(
        './adult/adult_feature2_adaptive_attack.eps')
    # plt.show()


def plot_adult_feature2_poison_ratio():
    x = [0.5, 1, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    y2 = [0.178647489120034, 0.137672167762749, 0.019332104871820]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.145)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    # plt.savefig(
    #     './adult_feature2_poison_ratio.eps')
    plt.show()


def adult_feature2_poison_ratio():
    poison_ratio = [0.5, 1, 5]
    # error rate
    static = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    adaptive = [0.178647489120034, 0.137672167762749, 0.019332104871820]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 0.2)
    plt.bar(static_index, static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc=0, fontsize='35')
    plt.subplots_adjust(left=0.145)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    plt.savefig(
        './adult/adult_feature2_poison_ratio_bar.eps')
    plt.show()


def plot_adult_feature2_batch_size():
    x = [32, 128, 256]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.012995829696441, 0.013060485565577, 0.011023825687777]
    y2 = [0.019332104871820, 0.018523906507613, 0.016034655545857]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.145)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_batch_size.eps')
    # plt.savefig(
    #     './adult_feature2_batch_size.eps')
    plt.show()


def plot_adult_feature2_defense():
    x1 = [0.8445]
    y1 = [0.0193]
    x2 = [0.8057, 0.8021, 0.8025, 0.8268, 0.8272, 0.8247, 0.8405, 0.8379, 0.8369]
    y2 = [0.2805, 0.2889, 0.3022, 0.2037, 0.22, 0.2447, 0.2451, 0.2447, 0.2744]
    x3 = [0.8079, 0.8078, 0.8047, 0.8276, 0.8411]
    y3 = [0.2741, 0.261, 0.2582, 0.2494, 0.0924]
    x4 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404, 0.8445, 0.8382, 0.8337, 0.8348, 0.8301, 0.8412, 0.8393, 0.8397]
    y4 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602, 0.2578, 0.1545, 0.2367, 0.2416, 0.2515, 0.2464, 0.2461, 0.2606]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.843, 0.8393, 0.8438, 0.8432]
    y5 = [0.241, 0.2454, 0.2407, 0.244]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    # plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_add_simple.eps')
    plt.savefig(
        './adult/adult_feature2_defense_add_simple.eps')

    plt.show()





def plot_adult_feature2_defense_number():
    x = [3, 5, 10, 20, 30]
    y1 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404]
    y2 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602]

    fig = plt.figure(figsize=(12, 9))
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='error rate', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('error rate', fontdict={'size': 30})

    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='upper right', fontsize='40', bbox_to_anchor=(1.03, 1.03))

    plt.subplots_adjust(left=0.17, right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_number.eps')
    # plt.savefig(
    #     './adult_feature2_defense_number.eps')

    plt.show()


def plot_defense1():
    ## purchase
    x = [0.025, 0.5, 1, 25, 50, 75, 100, 150, 200, 300]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
         0.885401534, 0.880992601]

    # recall
    y1 = [0.949083, 0.920455, 0.915712, 0.896856, 0.874698, 0.862523, 0.869708, 0.854499, 0.844493, 0.84748]
    # precision
    y2 = [0.95713439, 0.93366975, 0.92946885, 0.91163955, 0.89460525, 0.88154598, 0.88355624, 0.87431164, 0.86311383,
          0.85945912]
    # f1-score
    y3 = [0.952548, 0.925901, 0.921414, 0.903706, 0.883322, 0.868421, 0.870527, 0.860301, 0.850525, 0.847213]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$', fontdict={'size': 30})
    plt.ylabel('privacy metrics', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc=5, fontsize='40', bbox_to_anchor=(1.03, 0.50))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower center', fontsize='40', bbox_to_anchor=(0.48, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_defense1.eps')
    plt.savefig(
        './purchase/purchase_defense1.eps')
    # plt.show()

    ## adult
    x = [0.0005, 0.005, 0.1, 0.3, 0.5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.8411, 0.8276, 0.8079, 0.8078, 0.8047]
    # error rate
    y = [0.0924, 0.2494, 0.2741, 0.261, 0.2582]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x2, y, 'o-', color='#377eb8', label='error rate', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l2 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=5, fontsize='40')
    plt.subplots_adjust(left=0.14, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense1.eps')
    plt.savefig(
        './adult/adult_feature2_defense1.eps')
    plt.show()


def plot_purchase_simple_defense():
    x = [0.01, 0.05, 0.1, 0.5, 1, 5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281]

    # recall
    y1 = [0.839518, 0.821845, 0.821044, 0.799452, 0.803047, 0.801278]
    # precision
    y2 = [0.86680415, 0.85350554, 0.85638355, 0.84034462, 0.84213363, 0.84041054]
    # f1-score
    y3 = [0.852943, 0.836976, 0.837862, 0.81898, 0.822126, 0.820353]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'feature loss weight $\tau_2$', fontdict={'size': 30})
    plt.ylabel('privacy metrics', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc='upper left', fontsize='40', bbox_to_anchor=(-0.03, 1.04))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower right', fontsize='40', bbox_to_anchor=(1.03, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_simple_defense.eps')
    plt.savefig(
        './purchase/purchase_simple_defense.eps')
    plt.show()


def plt_adult_multi_party():
    # baseline
    x1 = [0.8451]
    y1 = [0.002]
    # naive defense
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.167, 0.1333, 0.1088]
    # basic
    x3 = [0.8326, 0.8216]
    y3 = [0.2835, 0.2885]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.2837, 0.2976, 0.2998, 0.2536, 0.2879, 0.273]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_multi_party.eps')

    plt.show()

    x1 = [0.8451]
    y1 = [0.0572]
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.1914, 0.1976, 0.181]
    x3 = [0.8326, 0.8216]
    y3 = [0.431, 0.7113]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.4691, 0.5556, 0.6162, 0.4531, 0.5906, 0.5497]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature4_multi_party.eps')

    plt.show()


def plot_purchase_defense_add_simple():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    # plt.savefig(
    #     './purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(v5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("precision", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    # plt.savefig(
    #     './purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    # plt.savefig(
    #     './purchase_defense_f1_add_simple.eps')
    plt.show()


if __name__ == "__main__":
    # plot_purchase_defense()
    # plot_purchase_batch_size()
    # plot_purchase_attack()
    # plot_purchase_defense_number()
    # plot_purchase_poison_ratio()
    # purchase_poison_ratio()
    # plot_vqa_poison_ratio()
    # vqa_poison_ratio()
    # plot_vqa_defense()
    # plot_vqa_defense_number()
    # plot_vqa_attack()
    plot_credit_defense()
    plot_credit_attack()
    # plot_credit_poison_ratio()
    # credit_poison_ratio()
    # plot_credit_batch_size()
    # plot_credit_convergence()
    # plot_vqa_convergence()
    # plot_adult_feature2_attack()
    # plot_adult_feature2_poison_ratio()
    # adult_feature2_poison_ratio()
    # plot_adult_feature2_batch_size()
    # plot_defense1()
    # plot_purchase_simple_defense()
    plt_adult_multi_party()
    plot_adult_feature2_defense()
    # plot_adult_feature4_defense()
    # plot_adult_feature2_defense_number()


==> arxiv/figures/results/plot_size.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
from matplotlib import rcParams
import matplotlib.pylab as pylab

print(rcParams.keys())
params = {
    'font.family': 'sans-serif',
    'font.sans-serif': 'Times New Roman',
    'font.weight': 'bold',

    'legend.fontsize': 45,

    'xtick.labelsize': 35,
    'ytick.labelsize': 35,

    'axes.labelsize': 45,
    'axes.labelweight': 'bold',

    'lines.linewidth': 3.5,

    'figure.figsize': [12, 10],
    # 'figure.figsize': [16, 10],

    'grid.alpha': 0.3,
    # 'grid.color': '#b0b0b0',
    'grid.linestyle': (5, 9),
    # 'grid.linewidth': 0.8,

}
pylab.rcParams.update(params)


# print(matplotlib.matplotlib_fname())

# 改了所有的字体和刻度和legend的粗细
# 改字体
# font = {'family': 'sans-serif',
#         'sans-serif': 'Times New Roman',
#         'weight': 'bold',
#         # 'size': 35
#         }
# plt.rc('font', **font)
# # 改legend的大小和粗细
# legend = {
#     'fontsize': 40,
# }
# plt.rc('legend', **legend)
#

# from brokenaxes import brokenaxes

def plot_purchase_defense():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='best', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense.eps')
    plt.savefig(
        './purchase/purchase_defense.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("precision")
    plt.legend(loc='best', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision.eps')
    plt.savefig(
        './purchase/purchase_defense_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    plt.legend(loc='best', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1.eps')
    plt.savefig(
        './purchase/purchase_defense_f1.eps')
    plt.show()

    ## add simple
    # recall 
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="proposed defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(v5), label="proposed defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("precision")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    # plt.legend(loc='lower left',  fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_f1_add_simple.eps')
    plt.show()


def plot_purchase_batch_size():
    x = [32, 256, 512, 1024]
    N = len(x)
    x2 = np.arange(N)

    # recall
    y1 = [0.986122, 0.991778, 0.997881, 0.999265]
    y2 = [0.990658, 0.998403, 0.99902, 0.999412]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('recall')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size.eps')
    plt.savefig(
        './purchase/purchase_batch_size.eps')
    plt.show()

    # error rate
    z1 = [0.011564, 0.006739, 0.002294, 0.000763]
    z2 = [0.008067, 0.00148, 0.00092, 0.00057]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    # ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_error_rate.eps')
    plt.savefig(
        './purchase/purchase_batch_size_error_rate.eps')
    plt.show()

    # precision
    v1 = [0.990075, 0.993441, 0.997303, 0.999038]
    v2 = [0.991536, 0.998354, 0.998942, 0.999321]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('precision')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_precision.eps')
    plt.savefig(
        './purchase/purchase_batch_size_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.987099, 0.992499, 0.997449, 0.999152]
    w2 = [0.991022, 0.998354, 0.998977, 0.999366]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('f1-score')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_f1.eps')
    plt.savefig(
        './purchase/purchase_batch_size_f1.eps')
    plt.show()


def plot_purchase_attack():
    x = np.arange(1, 21)
    z = [0.78477313, 0.81788236, 0.85982635, 0.86693807, 0.87313761, 0.88258049, 0.8915335, 0.89133079, 0.89617892,
         0.90374675, 0.89967566, 0.89930403, 0.9054191, 0.91128079, 0.90388189, 0.90584141, 0.91322342, 0.91415251,
         0.91499713, 0.90508125]

    # recall
    y1 = [0.986121571, 0.984139786, 0.97549731, 0.973775709, 0.970323804, 0.97036342, 0.968241596, 0.968182145,
          0.961923032, 0.962382706, 0.965171491, 0.958071244, 0.959163916, 0.958902206, 0.958305772, 0.956825649,
          0.950169874, 0.955133096, 0.954669353, 0.956861648]
    y2 = [0.780650968, 0.883814325, 0.931538733, 0.956296748, 0.969571339, 0.977929839, 0.982350992, 0.985002621,
          0.986827923, 0.988051139, 0.988856783, 0.989634284, 0.990064345, 0.990204553, 0.990366913, 0.990508986,
          0.990658123, 0.990481691, 0.990451343, 0.990425178]

    plt.figure()
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    # ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    ymajorFormatter = FormatStrFormatter('%.2f')  # 设置y轴标签文本的格式
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.xaxis.set_major_formatter(xmajorFormatter)
    # ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    # yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    # ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('recall')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack.eps')
    # plt.savefig(
    #     './purchase/purchase_attack.eps')
    plt.show()

    # precision
    z1 = [0.98892085, 0.99007521, 0.98174673, 0.9776241, 0.9762277, 0.97097043, 0.97197564, 0.9745769, 0.96904108,
          0.96970141, 0.96406628, 0.96333408, 0.96298444, 0.96526294, 0.96225531, 0.96575329, 0.96113217, 0.96189192,
          0.95761894, 0.96202409]
    z2 = [0.8381348, 0.91292995, 0.95013068, 0.968482, 0.97883375, 0.9834775, 0.98685515, 0.98874944, 0.98981707,
          0.99023936, 0.99100512, 0.9912522, 0.99125719, 0.99134519, 0.99150731, 0.99153593, 0.99139536, 0.99130923,
          0.99119651, 0.990999]
    plt.figure()
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ymajorFormatter = FormatStrFormatter('%.2f')
    ax.yaxis.set_major_formatter(ymajorFormatter)
    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('precision')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_precision.eps')
    # plt.savefig(
    #     './purchase/purchase_attack_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.98679029, 0.98709857, 0.97851486, 0.97258924, 0.97283749, 0.96653751, 0.96849839, 0.971369, 0.96546894,
          0.96602819, 0.96391961, 0.959834, 0.95992463, 0.96143587, 0.96027648, 0.96048643, 0.95489751, 0.9533236,
          0.9553941, 0.95666689]
    w2 = [0.80837225, 0.89813623, 0.94074286, 0.9623508, 0.97418053, 0.98069583, 0.98446882, 0.98686218, 0.9882638,
          0.98913812, 0.98992395, 0.99044258, 0.99062832, 0.9907613, 0.99089842, 0.99102219, 0.99096307, 0.99087232,
          0.99081426, 0.99067115]
    plt.figure()
    plt.subplots_adjust(left=0.148, right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ymajorFormatter = FormatStrFormatter('%.2f')
    ax.yaxis.set_major_formatter(ymajorFormatter)
    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('f1-score')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_f1.eps')
    # plt.savefig(
    #     './purchase/purchase_attack_f1.eps')
    plt.show()

    # error rate
    v1 = [0.01186758, 0.01156371, 0.01925192, 0.02457606, 0.02433478, 0.03003762, 0.02821923, 0.02565503, 0.03092966,
          0.03042565, 0.03247866, 0.03600498, 0.03591394, 0.03453252, 0.03563844, 0.03533031, 0.04028614, 0.04159193,
          0.04000808, 0.03874105]
    v2 = [0.16636697, 0.09011596, 0.05275138, 0.03363397, 0.02310207, 0.01730564, 0.01393261, 0.0117885, 0.0105344,
          0.00975418, 0.00904857, 0.00858518, 0.00842041, 0.00830077, 0.00817736, 0.00806694, 0.00812135, 0.00820261,
          0.00825487, 0.00838416]
    plt.figure()
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ymajorFormatter = FormatStrFormatter('%.2f')
    ax.yaxis.set_major_formatter(ymajorFormatter)
    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('error rate')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_error_rate.eps')
    # plt.savefig(
    #     './purchase/purchase_attack_error_rate.eps')
    plt.show()


def plot_purchase_defense_number():
    x = [5, 10, 20, 30]
    y1 = [0.922885908, 0.913358559, 0.909050981, 0.908510423]
    y2 = [0.848622948, 0.798340721, 0.767203957, 0.73120558]

    fig = plt.figure()
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy')
    ax.set_xlabel('defense epoch number')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('recall')

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)

    plt.subplots_adjust(left=0.14, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_number.eps')
    plt.savefig(
        './purchase/purchase_defense_number.eps')

    plt.show()


def plot_purchase_poison_ratio():
    x = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    N = len(x)
    x2 = np.arange(N)

    # error rate
    y1 = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986, 0.002514591]
    y2 = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704, 0.001303285]

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_error_rate.eps')
    plt.show()

    # recall
    z1 = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    z2 = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976, 0.998565955]
    plt.figure()
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_recall.eps')
    plt.show()

    # precision
    v1 = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682, 0.997757992]
    v2 = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815, 0.998542517]
    plt.figure()
    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('precision')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    w2 = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    plt.figure()
    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_f1.eps')
    plt.show()


def purchase_poison_ratio():
    poison_ratio = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    # f1-score
    f1_static = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    f1_adaptive = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_f1_bar.eps')
    plt.show()

    # precision
    pre_static = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682,
                  0.997757992]
    pre_adaptive = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815,
                    0.998542517]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, pre_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, pre_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('precision')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_precision_bar.eps')
    # plt.show()

    # recall
    re_static = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    re_adaptive = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976,
                   0.998565955]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_recall_bar.eps')
    # plt.show()

    # error rate
    error_static = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986,
                    0.002514591]
    error_adaptive = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704,
                      0.001303285]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    # plt.ylim(0.5,1.1)
    plt.bar(static_index, error_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, error_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc='upper right')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_error_rate_bar.eps')
    # plt.show()


def plot_vqa_poison_ratio():
    x = [0.05, 1, 5, 10]
    N = len(x)
    x2 = np.arange(N)
    # recall
    y1 = [0, 0.15779468, 0.37273075, 0.38442563]
    y2 = [0.113402062, 0.345267288, 0.454466776, 0.458487264]

    plt.figure()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_recall.eps')
    plt.show()

    # f1-score
    z1 = [0, 0.22967831, 0.43858564, 0.45725564]
    z2 = [0.188034188, 0.431203931, 0.499566749, 0.526904938]

    plt.figure()
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_f1.eps')
    plt.show()


def vqa_poison_ratio():
    poison_ratio = [1, 5, 10]
    # f1-score
    f1_static = [0.22967831, 0.43858564, 0.45725564]
    f1_adaptive = [0.431203931, 0.499566749, 0.526904938]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.1, 0.6)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_f1_bar.eps')
    # plt.show()

    # recall
    re_static = [0.15779468, 0.37273075, 0.38442563]
    re_adaptive = [0.345267288, 0.454466776, 0.458487264]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.1, 0.6)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_recall_bar.eps')
    # plt.show()


def plot_vqa_defense():
    x1 = [0.494351443]
    y1 = [0.454466776]
    x2 = [0.476507138, 0.457610147, 0.450292698, 0.45499127, 0.454657492]
    y2 = [0.363055475, 0.320619555, 0.287047841, 0.30571762, 0.293514]
    x3 = [0.469061313, 0.45645476, 0.454529116, 0.376424977]
    y3 = [0.401906821, 0.313939867, 0.296270988, 0.217883639]
    x4 = [0.481539489, 0.479382767, 0.467187019, 0.479357092, 0.483028654, 0.483875937, 0.480332751, 0.480075999,
          0.461487111, 0.4802814]
    y4 = [0.328390036, 0.294049793, 0.230246554, 0.337754114, 0.35521198, 0.344413847, 0.347434656, 0.319569642,
          0.215395069, 0.28866673]

    # recall
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense.eps')
    plt.savefig(
        './vqa/vqa_defense.eps')
    plt.show()

    # f1-score
    z1 = [0.499566749]
    z2 = [0.433325438, 0.424669829, 0.400869093, 0.410666667, 0.405425]
    z3 = [0.477160314, 0.415155231, 0.406754674, 0.329227819]
    z4 = [0.426619656, 0.40665258, 0.344142184, 0.431806931, 0.444894344, 0.438047398, 0.437869822, 0.421812976,
          0.326299537, 0.39962739]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    plt.legend(loc='best', fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1.eps')
    plt.savefig(
        './vqa/vqa_defense_f1.eps')
    plt.show()

    ## add simple
    # recall
    x5 = [0.453039951, 0.45791825, 0.457610147, 0.458149327, 0.45499127]
    y5 = [0.318553092, 0.301439129, 0.320619555, 0.328289731, 0.30571762]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    # plt.legend(loc='lower left',  fancybox=True, framealpha=0)  # 图例设置透明

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_add_simple.eps')
    plt.show()

    # f1-score
    z5 = [0.421024403, 0.4053205, 0.424669829, 0.431430404, 0.410666667]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(z5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    # plt.legend(loc='lower left',  fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_f1_add_simple.eps')
    plt.show()


def plot_vqa_defense_number():
    x = [1, 2, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.481539489, 0.479382767, 0.467187019]
    y2 = [0.328390036, 0.294049793, 0.230246554]

    fig = plt.figure()
    # matplotlib.rcParams.update({'font.size': 30})#设置左上角标签大小
    # plt.ticklabel_format(axis='y', style='sci',useMathText=True) # y轴使用科学计数法

    ax = plt.gca()
    # ax.yaxis.get_major_formatter().set_powerlimits((0,3)) # 将坐标轴的base number设置为3位。
    line1 = ax.plot(x2, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)

    ax.set_ylabel('accuracy')
    ax.set_xlabel('defense epoch number')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function。
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)

    ax2.invert_yaxis()
    ax2.set_ylabel('recall')

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=6)
    plt.subplots_adjust(left=0.14, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_number.eps')
    plt.savefig(
        './vqa/vqa_defense_number.eps')
    plt.show()


def plot_vqa_attack():
    x = np.arange(1, 31)
    z = [0.22792, 0.31629, 0.38066, 0.41127, 0.42611, 0.43833, 0.45214, 0.45368, 0.46737, 0.47489, 0.48739, 0.48922,
         0.49189, 0.49327, 0.49343, 0.49284, 0.49191, 0.48991, 0.49435, 0.49386, 0.49309, 0.49289, 0.49304, 0.49327,
         0.49399, 0.49296, 0.49289, 0.4934, 0.49371, 0.49312]

    # recall
    y1 = [0.329510409, 0.364156151, 0.341454057, 0.328176052, 0.352251453, 0.344304045, 0.357725948, 0.37015128,
          0.317258639, 0.370853308, 0.292798453, 0.310436321, 0.357394366, 0.372730747, 0.319571568, 0.339196227,
          0.296804548, 0.339364774, 0.348719447, 0.353940217, 0.353399365, 0.357753241, 0.330060498, 0.313930927,
          0.297507033, 0.302859913, 0.3581516, 0.313365854, 0.349468713, 0.334649841]
    y2 = [0.129433308, 0.238466088, 0.288701324, 0.332788776, 0.366045916, 0.400920756, 0.396598639, 0.414080683,
          0.419193378, 0.42464046, 0.421942968, 0.427476415, 0.441314554, 0.42432639, 0.442745862, 0.425567456,
          0.431091943, 0.435418672, 0.429447853, 0.433132764, 0.454466776, 0.44119059, 0.440444312, 0.437524253,
          0.431176642, 0.440135725, 0.434047459, 0.434829268, 0.444510035, 0.42789712]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('recall')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack.eps')
    plt.savefig(
        './vqa/vqa_attack.eps')
    plt.show()

    # f1-score
    z1 = [0.389429922, 0.425735718, 0.420729185, 0.408492823, 0.420365689, 0.410008165, 0.431636961, 0.437754458,
          0.395598931, 0.433415009, 0.372685328, 0.38106152, 0.430988315, 0.438585643, 0.404677928, 0.421721337,
          0.382082019, 0.415361055, 0.418253178, 0.41739628, 0.423924328, 0.429163787, 0.409801749, 0.401115587,
          0.386233516, 0.387016848, 0.432154107, 0.39617638, 0.426054009, 0.419210812]
    z2 = [0.217849269, 0.347482583, 0.399734396, 0.436723627, 0.459635014, 0.478182137, 0.475862873, 0.485578594,
          0.488804086, 0.488747836, 0.489005236, 0.487213227, 0.494427441, 0.488891357, 0.499566749, 0.483528037,
          0.488062736, 0.486245269, 0.481037924, 0.487532734, 0.496665013, 0.492607047, 0.485894832, 0.486151119,
          0.487490986, 0.483690429, 0.487175244, 0.483615077, 0.48750351, 0.477791249]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('f1-score')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack_f1.eps')
    plt.savefig(
        './vqa/vqa_attack_f1.eps')
    plt.show()


def plot_credit_defense():
    x1 = [0.97287015]
    y1 = [0.000260426]
    x2 = [0.936773725, 0.95781485, 0.95064098]
    y2 = [0.000728497, 0.00060201, 0.00118983]
    x3 = [0.943781281, 0.860453783, 0.842997356]
    y3 = [0.000747699, 0.000895097, 0.000834842]
    x4 = [0.975745267, 0.964173029, 0.966290046, 0.922701459, 0.98014815, 0.982791322, 0.954412548, 0.972512409,
          0.97171383, 0.97096698]
    y4 = [0.000960614, 0.000843994, 0.001351311, 0.001532278, 0.001261428, 0.001352758, 0.001206273, 0.00113496,
          0.00149489, 0.00118678]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel(r'$\rm{mse}(\times10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('auc')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense.eps')
    plt.savefig(
        './credit/credit_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.95868492, 0.93749463, 0.92478386]
    y5 = [0.00127231, 0.00116982, 0.001504]

    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5) * 1000, label="basic defense variant", c='#8b5e83', marker='p', s=500)
    ax.set_ylabel(r'$\rm{mse}(\times10^{-3}$)', fontdict={'size': 35})
    ax.set_xlabel('auc')
    # plt.legend(loc='upper left',  fancybox=True, framealpha=0, bbox_to_anchor=(-0.05, 1.05))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense_add_simple.eps')
    plt.savefig(
        './credit/credit_defense_add_simple.eps')

    plt.show()


def plot_credit_attack():
    # static attack
    x = np.arange(1, 21)
    y = [0.9090572, 0.96261686, 0.96594708, 0.97068556, 0.96740632, 0.97287015, 0.97103106, 0.97038537, 0.97031732,
         0.97008399,
         0.97032552, 0.9704615, 0.97025625, 0.97041025, 0.9702511, 0.96887856, 0.96928585, 0.96911684, 0.96917344,
         0.96974451]
    y1 = [0.00024375, 0.00020736, 0.00019172, 0.00020905, 0.0001948, 0.00022702, 0.00022873, 0.00024777, 0.00025178,
          0.00026133,
          0.00025519, 0.00028515, 0.0002761, 0.00025973, 0.00029526, 0.00026074, 0.00028343, 0.00025979, 0.0002911,
          0.00028332]

    plt.figure()
    ax = plt.gca()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y1) * 1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.set_ylabel(r'$\rm{mse}(\times10^{-3})$', fontdict={'size': 35})
    ax.set_xlabel('epoch')

    ax2 = ax.twinx()  # this is the important function

    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='lower right')
    plt.subplots_adjust(left=0.132, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_static_attack.eps')
    plt.savefig(
        './credit/credit_static_attack.eps')
    plt.show()

    # adaptive attack
    y2 = [1.22905503, 0.23934196, 0.10840743, 0.05404173, 0.01388634, 0.00126847, 0.0004163, 0.00037, 0.00033857,
          0.0003079,
          0.00029324, 0.00028363, 0.00027712, 0.00027702, 0.00028441, 0.00027706, 0.00026931, 0.00026557, 0.00027423,
          0.00026768]

    plt.figure()
    ax = plt.gca()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y2), 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    ax.set_ylabel('mse')
    ax.set_xlabel('epoch')

    ax2 = ax.twinx()  # this is the important function

    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc')

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_adaptive_attack.eps')
    plt.savefig(
        './credit/credit_adaptive_attack.eps')
    plt.show()


def plot_credit_poison_ratio():
    x = [1, 2, 3, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    y2 = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    ### 断层图
    '''
    f, (ax2, ax) = plt.subplots(2, 1, sharex=False, )
    plt.subplots_adjust(wspace=0,hspace=0.08) # 设置 子图间距
    # 坐标轴刻度字体大小
    
    

    # 在每个子图中画线
    ax.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax2.xaxis.set_major_locator(plt.NullLocator()) # 删除坐标轴的刻度显示
    
    ax2.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax2.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax2.set_ylim(62, 65) # 设置纵坐标范围
    ax.set_ylim(0, 1.)  # 设置纵坐标范围

    ax2.grid(axis='y',linestyle='dotted') # 打开网格线
    ax.grid(axis='y',linestyle='dotted')   # 打开网格线

    ax2.legend(loc='best') # 让图例生效
    plt.xlabel('poison ratio(%)') #X轴标签
    plt.ylabel(r'mse(x$10^{-3}$)') #Y轴标签

    ax.spines['top'].set_visible(False)    # 边框控制
    ax.spines['bottom'].set_visible(True) # 边框控制
    ax.spines['right'].set_visible(True)  # 边框控制

    ax2.spines['top'].set_visible(True)   # 边框控制
    ax2.spines['bottom'].set_visible(False) # 边框控制
    ax2.spines['right'].set_visible(True)  # 边框控制
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细

    ax2.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax2.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax2.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # ax.tick_params(labeltop='off')  

    # 绘制断层线
    d = 0.015  # 断层线的大小
    kwargs = dict(transform=ax2.transAxes, color='k', clip_on=False, linewidth=3.5)
    ax2.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
    ax2.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

    kwargs.update(transform=ax.transAxes, color='k', linewidth=3.5)  # switch to the bottom axes
    ax.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
    ax.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal
    '''

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel(r'mse(x$10^{-4}$)')
    # plt.legend(loc='best')
    plt.subplots_adjust(left=0.132)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static.eps')
    plt.show()

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l2 = plt.plot(x2, y2, 'o-', color='#377eb8', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('mse')
    # plt.legend(loc='best')

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive.eps')
    plt.show()


def credit_poison_ratio():
    poison_ratio = [1, 2, 3, 5]
    static = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    adaptive = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    index = np.arange(len(poison_ratio))
    width = 0.4

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 4.5)
    plt.bar(index, np.array(static) * 10000, width=width, label='static', fc='#769fcd')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(static) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)')
    plt.ylabel(r'mse($\times10^{-4}$)')
    plt.legend(loc=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static_bar.eps')
    plt.show()

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 700)
    plt.bar(index, np.array(adaptive) * 10000, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(adaptive) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)')
    plt.ylabel(r'mse($\times10^{-4}$)')
    plt.legend(loc=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive_bar.eps')
    plt.show()


def plot_credit_batch_size():
    x = [32, 64, 128, 256, 512]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00028092, 0.00022973, 0.00019172, 0.00018033, 0.00017933]
    y2 = [0.00037854, 0.00028722, 0.00026557, 0.00023061, 0.00017084]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, np.array(y2) * 10000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel(r'mse(x$10^{-4}$)')
    plt.legend(loc='best')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_batch_size.eps')
    plt.savefig(
        './credit/credit_batch_size.eps')
    plt.show()


def plot_credit_convergence():
    x = np.arange(1, 21)
    y1 = [0.909057199, 0.962616864, 0.965947079, 0.970685562, 0.967406323, 0.97287015, 0.971031064, 0.970385372,
          0.970317325, 0.970083993, 0.970325524, 0.970461498, 0.970256249, 0.970410246, 0.9702511, 0.968878558,
          0.969285849, 0.969116841, 0.969173441, 0.969744511]
    y2 = [0.59337399, 0.842997356, 0.831630644, 0.804052391, 0.805261865, 0.781457517, 0.814084624, 0.783623331,
          0.841843451, 0.778359446, 0.759772404, 0.783724292, 0.785257841, 0.771791818, 0.813209283, 0.789033054,
          0.788228374, 0.782120756, 0.801403872, 0.795851995]
    y3 = [0.814298032, 0.838150109, 0.810765499, 0.825608065, 0.836641394, 0.842595848, 0.840992668, 0.858634857,
          0.899274933, 0.910648497, 0.921615799, 0.92948507, 0.925833554, 0.936773725, 0.908356095, 0.901627777,
          0.89934092, 0.916942115, 0.909434744, 0.92181788]
    y4 = [0.947402497, 0.960740427, 0.959572897, 0.963176369, 0.968950368, 0.970962463, 0.975530829, 0.975059214,
          0.975745267, 0.974679847, 0.974708682, 0.973465461, 0.973930144, 0.973073182, 0.973599336, 0.974827744,
          0.974361239, 0.97296117, 0.971604907, 0.970208085]

    plt.figure()
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('auc')
    plt.legend(loc='lower right', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './credit/credit_convergence.eps')
    # plt.show()


def plot_vqa_convergence():
    x = np.arange(1, 31)
    # normal training
    y1 = [0.22791927698469755, 0.3162935195645476, 0.38066139468008625, 0.4112663037896683, 0.4261066036766971,
          0.43832802711307384, 0.45214131662729795, 0.4536818321865051, 0.4673667454041286, 0.4748895963849235,
          0.4873934476738215, 0.48921639108555, 0.49188661805484235, 0.4932730820581288, 0.4934271336140495,
          0.49283660264968676, 0.4919122933141625, 0.48990962308719316, 0.4943514429495738, 0.49386361302249154,
          0.49309335524288794, 0.492887953168327, 0.4930420047242477, 0.4932730820581288, 0.4939919893190921,
          0.4929649789462874, 0.492887953168327, 0.49340145835472937, 0.4937095614665708, 0.49311903050220807]
    # naive defense
    y2 = [0.2200883228920612, 0.2267895655746123, 0.2332083804046421, 0.2342867412960871, 0.3796087090479614,
          0.40076512272773956, 0.41188251001335113, 0.4261066036766971, 0.4233593509294444, 0.4370956146657081,
          0.4497278422512067, 0.4510116052172127, 0.4498048680291671, 0.4502926979562494, 0.453014275444182,
          0.4513197083290541, 0.45496559515251106, 0.4553507240423128, 0.45550477559823355, 0.45653178597103833,
          0.4562750333778371, 0.45270617233234056, 0.4532710280373832, 0.45229536818321864, 0.453656156927185,
          0.4539899352983465, 0.45447776522542876, 0.45378453322378554, 0.45098592995789255, 0.45278319811030093]
    # basic defense
    y3 = [0.22496662216288385, 0.3155489370442641, 0.38630995173051247, 0.4236674540412858, 0.4350929444387388,
          0.4481616514326795, 0.45925336345897094, 0.46585190510424157, 0.46441409058231486, 0.4625654719112663,
          0.47632741090685016, 0.4700626476327411, 0.46936941563109785, 0.46526137413987884, 0.4598438944233337,
          0.4545034404847489, 0.4505751258087707, 0.44931703810208484, 0.44716031631919484, 0.4406388004518846,
          0.44117798089760707, 0.4390469343740372, 0.43673616103522644, 0.4351699702166992, 0.43542672280990036,
          0.4334240525829311, 0.43054842353907774, 0.42803224812570606, 0.4274417171613433, 0.4269795624935812]
    # proposed defense
    y4 = [0.23071788025059053, 0.24332443257676903, 0.24684194310362534, 0.3157543391188251, 0.39016124062853036,
          0.41604190202321045, 0.42099722707199344, 0.4334240525829311, 0.43871315600287564, 0.4261066036766971,
          0.44472116668378353, 0.4506778268460511, 0.45175618773749615, 0.45614665708123653, 0.45663448700831877,
          0.45963849234877274, 0.4608965800554586, 0.4650302968059977, 0.46610865769744275, 0.46649378658724455,
          0.46947211666837835, 0.47049912704118313, 0.47070452911574406, 0.47001129711410083, 0.4701910239293417,
          0.470909931190305, 0.47080723015302456, 0.471115333264866, 0.47106398274622574, 0.4715004621546678]

    plt.figure()
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(3)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('accuracy')
    plt.legend(loc='lower right', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './vqa/vqa_convergence.eps')
    # plt.show()


def plot_adult_feature2_attack():
    x = np.arange(1, 31)
    # accuracy
    z = [0.813156440022111, 0.821018364965297, 0.815551870278238, 0.832135618205269, 0.828020391867821,
         0.831459984030464,
         0.836926478717523, 0.836987900006142, 0.839813279282599, 0.838154904489896, 0.839751857993980,
         0.836189423254099,
         0.834039678152447, 0.835268103924820, 0.831889933050795, 0.842085866961488, 0.834285363306922,
         0.835698052945150,
         0.839936121859836, 0.841287390209446, 0.841901603095632, 0.843375714022480, 0.843068607579387,
         0.842085866961488,
         0.842945765002149, 0.841164547632209, 0.842700079847675, 0.841533075363921, 0.843744241754192,
         0.844542718506234]

    # static error rate
    y1 = [0.026508906345974, 0.025636052112631, 0.021692044095303, 0.021627388226166, 0.016713542171791,
          0.016390262826108,
          0.013222125238418, 0.013222125238418, 0.014676882293990, 0.015258785116219, 0.014579898490285,
          0.014030323602625,
          0.015776032069311, 0.013965667733489, 0.015743704134743, 0.012995829696441, 0.013157469369282,
          0.015711376200175,
          0.016487246629813, 0.013577732518669, 0.014030323602625, 0.016648886302654, 0.015646720331038,
          0.014838521966832,
          0.017618724339702, 0.016875181844632, 0.015032489574241, 0.015291113050787, 0.017424756732292,
          0.017133805321178]
    # adaptive error rate
    y2 = [0.280283192706818, 0.241521999159473, 0.201047425080011, 0.165809976400607, 0.139785989073158,
          0.116736171725988,
          0.104192933113503, 0.095238095238095, 0.083987974008341, 0.069505059321760, 0.060550221446352,
          0.054925160831474,
          0.049655707496848, 0.046843177189409, 0.043125464714059, 0.041509067985646, 0.038308602463389,
          0.036692205734976,
          0.033912003362105, 0.032198622829987, 0.029612388064527, 0.027543400252158, 0.026896841560793,
          0.025733035916335,
          0.024892509617561, 0.023017489412601, 0.021562732357030, 0.021886011702712, 0.020366598778004,
          0.019332104871820]

    # static
    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ymajorFormatter = FormatStrFormatter('%.3f')  # 设置y轴标签文本的格式
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.xaxis.set_major_formatter(xmajorFormatter)
    # ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('static error rate')

    ax2 = ax.twinx()  # this is the important function

    plt.ylim(0.75, 0.85)
    l2 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.subplots_adjust(left=0.15, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_static_attack.eps')
    plt.savefig(
        './adult/adult_feature2_static_attack.eps')
    # plt.show()

    # adaptive
    plt.figure()
    ax = plt.gca()
    l3 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('adaptive error rate')

    ax2 = ax.twinx()  # this is the important function

    plt.ylim(0.75, 0.85)
    l4 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l3 + l4
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, bbox_to_anchor=(1, 0.4))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_adaptive_attack.eps')
    plt.savefig(
        './adult/adult_feature2_adaptive_attack.eps')
    # plt.show()


def plot_adult_feature2_poison_ratio():
    x = [0.5, 1, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    y2 = [0.178647489120034, 0.137672167762749, 0.019332104871820]

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.145)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    plt.savefig(
        './adult/adult_feature2_poison_ratio.eps')
    plt.show()


def adult_feature2_poison_ratio():
    poison_ratio = [0.5, 1, 5]
    # error rate
    static = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    adaptive = [0.178647489120034, 0.137672167762749, 0.019332104871820]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 0.2)
    plt.bar(static_index, static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc=0)
    plt.subplots_adjust(left=0.145)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    plt.savefig(
        './adult/adult_feature2_poison_ratio_bar.eps')
    plt.show()


def plot_adult_feature2_batch_size():
    x = [32, 128, 256]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.012995829696441, 0.013060485565577, 0.011023825687777]
    y2 = [0.019332104871820, 0.018523906507613, 0.016034655545857]

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.145)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_batch_size.eps')
    plt.savefig(
        './adult/adult_feature2_batch_size.eps')
    plt.show()


def plot_adult_feature2_defense():
    x1 = [0.8445]
    y1 = [0.0193]
    x2 = [0.8057, 0.8021, 0.8025, 0.8268, 0.8272, 0.8247, 0.8405, 0.8379, 0.8369]
    y2 = [0.2805, 0.2889, 0.3022, 0.2037, 0.22, 0.2447, 0.2451, 0.2447, 0.2744]
    x3 = [0.8079, 0.8078, 0.8047, 0.8276, 0.8411]
    y3 = [0.2741, 0.261, 0.2582, 0.2494, 0.0924]
    x4 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404, 0.8445, 0.8382, 0.8337, 0.8348, 0.8301, 0.8412, 0.8393, 0.8397]
    y4 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602, 0.2578, 0.1545, 0.2367, 0.2416, 0.2515, 0.2464, 0.2461, 0.2606]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.843, 0.8393, 0.8438, 0.8432]
    y5 = [0.241, 0.2454, 0.2407, 0.244]

    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    # plt.legend(loc='best',  fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_add_simple.eps')
    plt.savefig(
        './adult/adult_feature2_defense_add_simple.eps')

    plt.show()


def plot_adult_feature4_defense():
    # baseline
    x1 = [0.843]
    y1 = [0.1018]
    # basic
    x2 = [0.8337, 0.8344, 0.8396, 0.8409, 0.8396]
    y2 = [0.569, 0.5174, 0.6706, 0.6316, 0.5788]
    # naive
    x3 = [0.8015, 0.8027, 0.7979, 0.8309, 0.8418]
    y3 = [0.6241, 0.6124, 0.6159, 0.5471, 0.3506]
    # proposed defense
    x4 = [0.8411, 0.8409, 0.8413, 0.8419, 0.843, 0.8422, 0.8434, 0.8393, 0.8391, 0.8403,
          0.8408]
    y4 = [0.5948, 0.5907, 0.5481, 0.5026, 0.5132, 0.5009, 0.4913, 0.5469, 0.6381, 0.6166,
          0.5841]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature4_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.8425, 0.8404, 0.8431, 0.8413]
    y5 = [0.3917, 0.5573, 0.4383, 0.5903]

    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    # plt.legend(loc='best',  fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_add_simple.eps')
    plt.savefig(
        './adult/adult_feature4_defense_add_simple.eps')

    plt.show()


def plot_adult_feature2_defense_number():
    x = [3, 5, 10, 20, 30]
    y1 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404]
    y2 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602]

    fig = plt.figure()
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy')
    ax.set_xlabel('defense epoch number')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='error rate', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('error rate')

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='upper right', bbox_to_anchor=(1.03, 1.03))

    plt.subplots_adjust(left=0.17, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_number.eps')
    plt.savefig(
        './adult/adult_feature2_defense_number.eps')

    plt.show()


def plot_defense1():
    ## purchase
    x = [0.025, 0.5, 1, 25, 50, 75, 100, 150, 200, 300]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
         0.885401534, 0.880992601]

    # recall
    y1 = [0.949083, 0.920455, 0.915712, 0.896856, 0.874698, 0.862523, 0.869708, 0.854499, 0.844493, 0.84748]
    # precision
    y2 = [0.95713439, 0.93366975, 0.92946885, 0.91163955, 0.89460525, 0.88154598, 0.88355624, 0.87431164, 0.86311383,
          0.85945912]
    # f1-score
    y3 = [0.952548, 0.925901, 0.921414, 0.903706, 0.883322, 0.868421, 0.870527, 0.860301, 0.850525, 0.847213]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$')
    plt.ylabel('privacy metrics')

    ax2 = ax.twinx()  # this is the important function

    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy')

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc=5, bbox_to_anchor=(1.03, 0.50))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower center', bbox_to_anchor=(0.48, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_defense1.eps')
    plt.savefig(
        './purchase/purchase_defense1.eps')
    # plt.show()

    ## adult
    x = [0.0005, 0.005, 0.1, 0.3, 0.5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.8411, 0.8276, 0.8079, 0.8078, 0.8047]
    # error rate
    y = [0.0924, 0.2494, 0.2741, 0.261, 0.2582]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x2, y, 'o-', color='#377eb8', label='error rate', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$')
    plt.ylabel('error rate')

    ax2 = ax.twinx()  # this is the important function

    l2 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy')

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=5)
    plt.subplots_adjust(left=0.14, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense1.eps')
    plt.savefig(
        './adult/adult_feature2_defense1.eps')
    plt.show()


def plot_purchase_simple_defense():
    x = [0.01, 0.05, 0.1, 0.5, 1, 5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281]

    # recall
    y1 = [0.839518, 0.821845, 0.821044, 0.799452, 0.803047, 0.801278]
    # precision
    y2 = [0.86680415, 0.85350554, 0.85638355, 0.84034462, 0.84213363, 0.84041054]
    # f1-score
    y3 = [0.852943, 0.836976, 0.837862, 0.81898, 0.822126, 0.820353]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'feature loss weight $\tau_2$')
    plt.ylabel('privacy metrics')

    ax2 = ax.twinx()  # this is the important function

    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy')

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc='upper left', bbox_to_anchor=(-0.03, 1.04))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower right', bbox_to_anchor=(1.03, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_simple_defense.eps')
    plt.savefig(
        './purchase/purchase_simple_defense.eps')
    plt.show()


def plt_adult_multi_party():
    # baseline
    x1 = [0.8451]
    y1 = [0.002]
    # naive defense
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.167, 0.1333, 0.1088]
    # basic
    x3 = [0.8326, 0.8216]
    y3 = [0.2835, 0.2885]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.2837, 0.2976, 0.2998, 0.2536, 0.2879, 0.273]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_multi_party.eps')

    plt.show()

    x1 = [0.8451]
    y1 = [0.0572]
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.1914, 0.1976, 0.181]
    x3 = [0.8326, 0.8216]
    y3 = [0.431, 0.7113]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.4691, 0.5556, 0.6162, 0.4531, 0.5906, 0.5497]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature4_multi_party.eps')

    plt.show()


def plot_purchase_defense_add_simple():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(v5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("precision")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_f1_add_simple.eps')
    plt.show()


if __name__ == "__main__":
    # plot_purchase_defense()
    # plot_purchase_batch_size()
    # plot_purchase_attack()
    # plot_purchase_defense_number()
    # plot_purchase_poison_ratio()
    # purchase_poison_ratio()
    # plot_vqa_poison_ratio()
    # vqa_poison_ratio()
    # plot_vqa_defense()
    # plot_vqa_defense_number()
    # plot_vqa_attack()
    plot_credit_defense()
    plot_credit_attack()
    # plot_credit_poison_ratio()
    # credit_poison_ratio()
    # plot_credit_batch_size()
    # plot_credit_convergence()
    # plot_vqa_convergence()
    # plot_adult_feature2_attack()
    # plot_adult_feature2_poison_ratio()
    # adult_feature2_poison_ratio()
    # plot_adult_feature2_batch_size()
    # plot_defense1()
    # plot_purchase_simple_defense()
    # plt_adult_multi_party()
    # plot_adult_feature2_defense()
    # plot_adult_feature4_defense()
    # plot_adult_feature2_defense_number()


==> arxiv/figures/results/purchase/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter


def plot_purchase_defense():
    datMat = np.matrix(
        [[0.914997128, 0.990658123], [0.912480151, 0.916156843], [0.901195986, 0.78525104], [0.890367918, 0.745412008],
         [0.868255684, 0.700017163], [0.856278928, 0.670877159], [0.801902091, 0.652612898], [0.895705936, 0.794986414],
         [0.91665259, 0.949083023], [0.910571303, 0.920455193], [0.909625325, 0.91571158], [0.900976384, 0.896855519],
         [0.894861313, 0.874697989], [0.895537011, 0.86252336], [0.892901787, 0.869707981], [0.888560424, 0.854498849],
         [0.885401534, 0.844493062], [0.880992601, 0.847480432], [0.922885908, 0.848622948], [0.913358559, 0.798340721],
         [0.909050981, 0.767203957], [0.908510423, 0.73120558], [0.896651914, 0.721827478], [0.919710125, 0.807271243],
         [0.912209872, 0.782816136], [0.909811142, 0.749216834], [0.905841414, 0.730620618]])
    x1 = datMat[:1, 0]
    y1 = datMat[:1, 1]
    x2 = datMat[1:8, 0]
    y2 = datMat[1:8, 1]
    x3 = datMat[8:18, 0]
    y3 = datMat[8:18, 1]
    x4 = datMat[18:27, 0]
    y4 = datMat[18:27, 1]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=200)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=200)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=200)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='^', s=200)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     './Users/shuang/Documents/research/second_paper/4publish/vfl_paper/IJCAI_21/figures/results/purchase_defense.eps')
    plt.savefig(
        './purchase_defense.eps')
    plt.show()


def plot_purchase_batch_size():
    x = [32, 256, 512, 1024]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.986122, 0.991778, 0.997881, 0.999265]
    y2 = [0.990658, 0.998403, 0.99902, 0.999412]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        './purchase_batch_size.eps')
    plt.show()


def plot_purchase_attack():
    x = np.arange(1, 21)
    y1 = [0.986121571, 0.984139786, 0.97549731, 0.973775709, 0.970323804, 0.97036342, 0.968241596, 0.968182145,
          0.961923032, 0.962382706, 0.965171491, 0.958071244, 0.959163916, 0.958902206, 0.958305772, 0.956825649,
          0.950169874, 0.955133096, 0.954669353, 0.956861648]
    y2 = [0.780650968, 0.883814325, 0.931538733, 0.956296748, 0.969571339, 0.977929839, 0.982350992, 0.985002621,
          0.986827923, 0.988051139, 0.988856783, 0.989634284, 0.990064345, 0.990204553, 0.990366913, 0.990508986,
          0.990658123, 0.990481691, 0.990451343, 0.990425178]
    plt.figure(figsize=(12, 9))
    ax = plt.subplot(111)  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    plt.gca().invert_yaxis()

    xmajorLocator = MultipleLocator(4)  # 将x主刻度标签设置为5的倍数
    xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    ymajorFormatter = FormatStrFormatter('%1.2f')  # 设置y轴标签文本的格式
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ax.xaxis.set_major_formatter(xmajorFormatter)
    ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, which='minor', linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, which='major', linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    # plt.grid(linestyle='dotted')#显示网格
    plt.savefig(
        './purchase_attack.eps')
    # plt.show()


def plot_purchase_defense_number():
    x = [5, 10, 20, 30]
    y1 = [0.922885908, 0.913358559, 0.909050981, 0.908510423]
    y2 = [0.848622948, 0.798340721, 0.767203957, 0.73120558]

    fig = plt.figure(figsize=(12, 9))

    ax = fig.add_subplot(111)
    line1 = ax.plot(x, y1, 'o-', color='#377eb8', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.gca().invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=9, fontsize='40')

    # plt.grid(linestyle='dotted')#显示网格
    # fig.legend(loc=1)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_number.png')
    plt.savefig(
        './purchase_defense_number.eps')

    plt.show()


def plot_purchase_poison_ratio():
    # error rate
    x = [0.0005, 0.001, 0.005, 0.01, 0.05, 0.1, 0.2, 0.3]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986, 0.002514591]
    y2 = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704, 0.001303285]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    # plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.png')
    plt.savefig(
        './purchase_poison_ratio_error_rate.eps')
    plt.show()

    # recall
    z1 = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    z2 = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976, 0.998565955]
    plt.figure(figsize=(10, 7.5))
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.png')
    plt.savefig(
        './purchase_poison_ratio_recall.eps')
    # plt.show()


def plot_vqa_poison_ratio():
    x = [0.0005, 0.01, 0.05, 0.1]
    y1 = [0.113402062, 0.345267288, 0.454466776, 0.458487264]
    y2 = [0.188034188, 0.431203931, 0.499566749, 0.526904938]
    N = len(x)
    x2 = np.arange(N)

    fig = plt.figure(figsize=(12, 9))

    ax = fig.add_subplot(111)
    line1 = ax.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    plt.gca().invert_yaxis()
    ax.set_ylabel('recall', fontdict={'size': 30})
    ax.set_xlabel('poison ratio', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    plt.gca().invert_yaxis()
    ax2.set_ylabel('f1-score', fontdict={'size': 30})

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')

    # plt.grid(linestyle='dotted')#显示网格
    # fig.legend(loc=1)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio.png')
    plt.savefig(
        './vqa_poison_ratio.eps')
    plt.show()


def plot_vqa_defense():
    x1 = [0.494351443]
    y1 = [0.454466776]
    x2 = [0.476507138, 0.457610147, 0.450292698, 0.45499127, 0.454657492]
    y2 = [0.363055475, 0.320619555, 0.287047841, 0.30571762, 0.293514]
    x3 = [0.469061313, 0.45645476, 0.454529116, 0.376424977]
    y3 = [0.401906821, 0.313939867, 0.296270988, 0.217883639]
    x4 = [0.481539489, 0.479382767, 0.467187019, 0.479357092, 0.483028654, 0.483875937, 0.480332751, 0.480075999,
          0.461487111]
    y4 = [0.328390036, 0.294049793, 0.230246554, 0.337754114, 0.35521198, 0.344413847, 0.347434656, 0.319569642,
          0.215395069]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=200)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=200)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=200)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='^', s=200)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense.png')
    plt.savefig(
        './vqa_defense.eps')
    plt.show()


def plot_vqa_defense_number():
    x = [1, 2, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.481539489, 0.479382767, 0.467187019]
    y2 = [0.328390036, 0.294049793, 0.230246554]

    fig = plt.figure(figsize=(12, 9))

    ax = fig.add_subplot(111)
    line1 = ax.plot(x2, y1, 'o-', color='#377eb8', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    plt.gca().invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=6, fontsize='40')

    # plt.grid(linestyle='dotted')#显示网格
    # fig.legend(loc=1)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_number.png')
    plt.savefig(
        './vqa_defense_number.eps')
    plt.show()


def plot_vqa_attack():
    x = np.arange(1, 31).astype(dtype=np.str)
    y1 = [0.329510409, 0.364156151, 0.341454057, 0.328176052, 0.352251453, 0.344304045, 0.357725948, 0.37015128,
          0.317258639, 0.370853308, 0.292798453, 0.310436321, 0.357394366, 0.372730747, 0.319571568, 0.339196227,
          0.296804548, 0.339364774, 0.348719447, 0.353940217, 0.353399365, 0.357753241, 0.330060498, 0.313930927,
          0.297507033, 0.302859913, 0.3581516, 0.313365854, 0.349468713, 0.334649841]
    y2 = [0.129433308, 0.238466088, 0.288701324, 0.332788776, 0.366045916, 0.400920756, 0.396598639, 0.414080683,
          0.419193378, 0.42464046, 0.421942968, 0.427476415, 0.441314554, 0.42432639, 0.442745862, 0.425567456,
          0.431091943, 0.435418672, 0.429447853, 0.433132764, 0.454466776, 0.44119059, 0.440444312, 0.437524253,
          0.431176642, 0.440135725, 0.434047459, 0.434829268, 0.444510035, 0.42789712]
    plt.figure(figsize=(12, 9))
    ax = plt.subplot(111)  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    xmajorLocator = MultipleLocator(4)  # 将x主刻度标签设置为5的倍数
    xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    ymajorFormatter = FormatStrFormatter('%1.2f')  # 设置y轴标签文本的格式
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ax.xaxis.set_major_formatter(xmajorFormatter)
    ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, which='minor', linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, which='major', linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    # plt.grid(linestyle='dotted')#显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack.png')
    plt.savefig(
        './vqa_attack.eps')
    plt.show()


def plot_credit_defense():
    x1 = [0.97287015]
    y1 = [0.000260426]
    x2 = [0.936773725]
    y2 = [0.000728497]
    x3 = [0.943781281, 0.860453783, 0.842997356]
    y3 = [0.000747699, 0.000895097, 0.000834842]
    x4 = [0.975745267, 0.964173029, 0.966290046, 0.922701459, 0.98014815, 0.982791322, 0.954412548, 0.972512409]
    y4 = [0.000960614, 0.000843994, 0.001351311, 0.001532278, 0.001261428, 0.001352758, 0.001206273, 0.00113496]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=200)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=200)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=200)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='^', s=200)
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("auc", fontdict={'size': 30})
    plt.ylabel("mse", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense.png')
    plt.savefig(
        './credit_defense.eps')

    plt.show()


if __name__ == "__main__":
    # loadSimpData()
    plot_purchase_defense()
    plot_purchase_batch_size()
    plot_purchase_attack()
    plot_purchase_defense_number()
    plot_purchase_poison_ratio()
    plot_vqa_poison_ratio()
    plot_vqa_defense()
    plot_vqa_defense_number()
    plot_vqa_attack()
    plot_credit_defense()


==> figures/results/plot.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
from matplotlib import rcParams
import matplotlib.pylab as pylab

print(rcParams.keys())
params = {
    'font.family': 'sans-serif',
    'font.sans-serif': 'Times New Roman',
    'font.weight': 'bold',
    # 'legend.fontsize': 40,
    'axes.labelsize': 50,
    'axes.labelweight': 'bold',
    # 'xtick.labelsize': 'x-large',
    # 'ytick.labelsize': 'x-large'
}
pylab.rcParams.update(params)


# print(matplotlib.matplotlib_fname())

# 改了所有的字体和刻度和legend的粗细
# 改字体
# font = {'family': 'sans-serif',
#         'sans-serif': 'Times New Roman',
#         'weight': 'bold',
#         # 'size': 35
#         }
# plt.rc('font', **font)
# # 改legend的大小和粗细
# legend = {
#     'fontsize': 40,
# }
# plt.rc('legend', **legend)
#

# from brokenaxes import brokenaxes

def plot_purchase_defense():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense.eps')
    plt.savefig(
        './purchase/purchase_defense.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("precision", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision.eps')
    plt.savefig(
        './purchase/purchase_defense_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1.eps')
    plt.savefig(
        './purchase/purchase_defense_f1.eps')
    plt.show()

    ## add simple
    # recall 
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="proposed defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(v5), label="proposed defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("precision", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    # plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_f1_add_simple.eps')
    plt.show()


def plot_purchase_batch_size():
    x = [32, 256, 512, 1024]
    N = len(x)
    x2 = np.arange(N)

    # recall
    y1 = [0.986122, 0.991778, 0.997881, 0.999265]
    y2 = [0.990658, 0.998403, 0.99902, 0.999412]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size.eps')
    # plt.savefig(
    #     './purchase_batch_size.eps')
    plt.show()

    # error rate
    z1 = [0.011564, 0.006739, 0.002294, 0.000763]
    z2 = [0.008067, 0.00148, 0.00092, 0.00057]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_error_rate.eps')
    # plt.savefig(
    #     './purchase_batch_size_error_rate.eps')
    plt.show()

    # precision
    v1 = [0.990075, 0.993441, 0.997303, 0.999038]
    v2 = [0.991536, 0.998354, 0.998942, 0.999321]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('precision', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_precision.eps')
    # plt.savefig(
    #     './purchase_batch_size_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.987099, 0.992499, 0.997449, 0.999152]
    w2 = [0.991022, 0.998354, 0.998977, 0.999366]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.15)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_f1.eps')
    # plt.savefig(
    #     './purchase_batch_size_f1.eps')
    plt.show()


def plot_purchase_attack():
    x = np.arange(1, 21)
    z = [0.78477313, 0.81788236, 0.85982635, 0.86693807, 0.87313761, 0.88258049, 0.8915335, 0.89133079, 0.89617892,
         0.90374675, 0.89967566, 0.89930403, 0.9054191, 0.91128079, 0.90388189, 0.90584141, 0.91322342, 0.91415251,
         0.91499713, 0.90508125]

    # recall
    y1 = [0.986121571, 0.984139786, 0.97549731, 0.973775709, 0.970323804, 0.97036342, 0.968241596, 0.968182145,
          0.961923032, 0.962382706, 0.965171491, 0.958071244, 0.959163916, 0.958902206, 0.958305772, 0.956825649,
          0.950169874, 0.955133096, 0.954669353, 0.956861648]
    y2 = [0.780650968, 0.883814325, 0.931538733, 0.956296748, 0.969571339, 0.977929839, 0.982350992, 0.985002621,
          0.986827923, 0.988051139, 0.988856783, 0.989634284, 0.990064345, 0.990204553, 0.990366913, 0.990508986,
          0.990658123, 0.990481691, 0.990451343, 0.990425178]

    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    # ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    # ymajorFormatter = FormatStrFormatter('%1.2f')  # 设置y轴标签文本的格式
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.xaxis.set_major_formatter(xmajorFormatter)
    # ax.yaxis.set_major_locator(ymajorLocator)
    # ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    # yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    # ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('recall', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack.eps')
    # plt.savefig(
    #     './purchase_attack.eps')
    plt.show()

    # precision
    z1 = [0.98892085, 0.99007521, 0.98174673, 0.9776241, 0.9762277, 0.97097043, 0.97197564, 0.9745769, 0.96904108,
          0.96970141, 0.96406628, 0.96333408, 0.96298444, 0.96526294, 0.96225531, 0.96575329, 0.96113217, 0.96189192,
          0.95761894, 0.96202409]
    z2 = [0.8381348, 0.91292995, 0.95013068, 0.968482, 0.97883375, 0.9834775, 0.98685515, 0.98874944, 0.98981707,
          0.99023936, 0.99100512, 0.9912522, 0.99125719, 0.99134519, 0.99150731, 0.99153593, 0.99139536, 0.99130923,
          0.99119651, 0.990999]
    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('precision', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_precision.eps')
    # plt.savefig(
    #     './purchase_attack_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.98679029, 0.98709857, 0.97851486, 0.97258924, 0.97283749, 0.96653751, 0.96849839, 0.971369, 0.96546894,
          0.96602819, 0.96391961, 0.959834, 0.95992463, 0.96143587, 0.96027648, 0.96048643, 0.95489751, 0.9533236,
          0.9553941, 0.95666689]
    w2 = [0.80837225, 0.89813623, 0.94074286, 0.9623508, 0.97418053, 0.98069583, 0.98446882, 0.98686218, 0.9882638,
          0.98913812, 0.98992395, 0.99044258, 0.99062832, 0.9907613, 0.99089842, 0.99102219, 0.99096307, 0.99087232,
          0.99081426, 0.99067115]
    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(left=0.148, right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('f1-score', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_f1.eps')
    # plt.savefig(
    #     './purchase_attack_f1.eps')
    plt.show()

    # error rate
    v1 = [0.01186758, 0.01156371, 0.01925192, 0.02457606, 0.02433478, 0.03003762, 0.02821923, 0.02565503, 0.03092966,
          0.03042565, 0.03247866, 0.03600498, 0.03591394, 0.03453252, 0.03563844, 0.03533031, 0.04028614, 0.04159193,
          0.04000808, 0.03874105]
    v2 = [0.16636697, 0.09011596, 0.05275138, 0.03363397, 0.02310207, 0.01730564, 0.01393261, 0.0117885, 0.0105344,
          0.00975418, 0.00904857, 0.00858518, 0.00842041, 0.00830077, 0.00817736, 0.00806694, 0.00812135, 0.00820261,
          0.00825487, 0.00838416]
    plt.figure(figsize=(12, 9))
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch', fontdict={'size': 30})
    ax.set_ylabel('error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_error_rate.eps')
    # plt.savefig(
    #     './purchase_attack_error_rate.eps')
    plt.show()


def plot_purchase_defense_number():
    x = [5, 10, 20, 30]
    y1 = [0.922885908, 0.913358559, 0.909050981, 0.908510423]
    y2 = [0.848622948, 0.798340721, 0.767203957, 0.73120558]

    fig = plt.figure(figsize=(12, 9))
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')

    plt.subplots_adjust(left=0.14, right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_number.eps')
    # plt.savefig(
    #     './purchase_defense_number.eps')

    plt.show()


def plot_purchase_poison_ratio():
    x = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    N = len(x)
    x2 = np.arange(N)

    # error rate
    y1 = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986, 0.002514591]
    y2 = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704, 0.001303285]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_error_rate.eps')
    plt.show()

    # recall
    z1 = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    z2 = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976, 0.998565955]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_recall.eps')
    plt.show()

    # precision
    v1 = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682, 0.997757992]
    v2 = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815, 0.998542517]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('precision', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    w2 = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    # plt.savefig(
    #     './purchase_poison_ratio_f1.eps')
    plt.show()


def purchase_poison_ratio():
    poison_ratio = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    # f1-score
    f1_static = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    f1_adaptive = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_f1_bar.eps')
    plt.show()

    # precision
    pre_static = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682,
                  0.997757992]
    pre_adaptive = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815,
                    0.998542517]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, pre_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, pre_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('precision', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_precision_bar.eps')
    # plt.show()

    # recall
    re_static = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    re_adaptive = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976,
                   0.998565955]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_recall_bar.eps')
    # plt.show()

    # error rate
    error_static = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986,
                    0.002514591]
    error_adaptive = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704,
                      0.001303285]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    # plt.ylim(0.5,1.1)
    plt.bar(static_index, error_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, error_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='upper right', fontsize='35')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_error_rate_bar.eps')
    # plt.show()


def plot_vqa_poison_ratio():
    x = [0.05, 1, 5, 10]
    N = len(x)
    x2 = np.arange(N)
    # recall
    y1 = [0, 0.15779468, 0.37273075, 0.38442563]
    y2 = [0.113402062, 0.345267288, 0.454466776, 0.458487264]

    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    # plt.savefig(
    #     './vqa_poison_ratio_recall.eps')
    plt.show()

    # f1-score
    z1 = [0, 0.22967831, 0.43858564, 0.45725564]
    z2 = [0.188034188, 0.431203931, 0.499566749, 0.526904938]

    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    # plt.savefig(
    #     './vqa_poison_ratio_f1.eps')
    plt.show()


def vqa_poison_ratio():
    poison_ratio = [1, 5, 10]
    # f1-score
    f1_static = [0.22967831, 0.43858564, 0.45725564]
    f1_adaptive = [0.431203931, 0.499566749, 0.526904938]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    # plt.ylim(0.5,1.1)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_f1_bar.eps')
    # plt.show()

    # recall
    re_static = [0.15779468, 0.37273075, 0.38442563]
    re_adaptive = [0.345267288, 0.454466776, 0.458487264]

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.1, 0.6)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='upper left', fontsize='35', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_recall_bar.eps')
    # plt.show()


def plot_vqa_defense():
    x1 = [0.494351443]
    y1 = [0.454466776]
    x2 = [0.476507138, 0.457610147, 0.450292698, 0.45499127, 0.454657492]
    y2 = [0.363055475, 0.320619555, 0.287047841, 0.30571762, 0.293514]
    x3 = [0.469061313, 0.45645476, 0.454529116, 0.376424977]
    y3 = [0.401906821, 0.313939867, 0.296270988, 0.217883639]
    x4 = [0.481539489, 0.479382767, 0.467187019, 0.479357092, 0.483028654, 0.483875937, 0.480332751, 0.480075999,
          0.461487111, 0.4802814]
    y4 = [0.328390036, 0.294049793, 0.230246554, 0.337754114, 0.35521198, 0.344413847, 0.347434656, 0.319569642,
          0.215395069, 0.28866673]

    # recall
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense.eps')
    plt.savefig(
        './vqa/vqa_defense.eps')
    plt.show()

    # f1-score
    z1 = [0.499566749]
    z2 = [0.433325438, 0.424669829, 0.400869093, 0.410666667, 0.405425]
    z3 = [0.477160314, 0.415155231, 0.406754674, 0.329227819]
    z4 = [0.426619656, 0.40665258, 0.344142184, 0.431806931, 0.444894344, 0.438047398, 0.437869822, 0.421812976,
          0.326299537, 0.39962739]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1.eps')
    plt.savefig(
        './vqa/vqa_defense_f1.eps')
    plt.show()

    ## add simple
    # recall
    x5 = [0.453039951, 0.45791825, 0.457610147, 0.458149327, 0.45499127]
    y5 = [0.318553092, 0.301439129, 0.320619555, 0.328289731, 0.30571762]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    # plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_add_simple.eps')
    plt.show()

    # f1-score
    z5 = [0.421024403, 0.4053205, 0.424669829, 0.431430404, 0.410666667]
    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(z5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    # plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_f1_add_simple.eps')
    plt.show()


def plot_vqa_defense_number():
    x = [1, 2, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.481539489, 0.479382767, 0.467187019]
    y2 = [0.328390036, 0.294049793, 0.230246554]

    fig = plt.figure(figsize=(12, 9))
    # matplotlib.rcParams.update({'font.size': 30})#设置左上角标签大小
    # plt.ticklabel_format(axis='y', style='sci',useMathText=True) # y轴使用科学计数法

    ax = plt.gca()
    # ax.yaxis.get_major_formatter().set_powerlimits((0,3)) # 将坐标轴的base number设置为3位。
    line1 = ax.plot(x2, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function。
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    ax2.invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=6, fontsize='40')
    plt.subplots_adjust(left=0.14, right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_number.eps')
    # plt.savefig(
    #     './vqa_defense_number.eps')
    plt.show()


def plot_vqa_attack():
    x = np.arange(1, 31)
    z = [0.22792, 0.31629, 0.38066, 0.41127, 0.42611, 0.43833, 0.45214, 0.45368, 0.46737, 0.47489, 0.48739, 0.48922,
         0.49189, 0.49327, 0.49343, 0.49284, 0.49191, 0.48991, 0.49435, 0.49386, 0.49309, 0.49289, 0.49304, 0.49327,
         0.49399, 0.49296, 0.49289, 0.4934, 0.49371, 0.49312]

    # recall
    y1 = [0.329510409, 0.364156151, 0.341454057, 0.328176052, 0.352251453, 0.344304045, 0.357725948, 0.37015128,
          0.317258639, 0.370853308, 0.292798453, 0.310436321, 0.357394366, 0.372730747, 0.319571568, 0.339196227,
          0.296804548, 0.339364774, 0.348719447, 0.353940217, 0.353399365, 0.357753241, 0.330060498, 0.313930927,
          0.297507033, 0.302859913, 0.3581516, 0.313365854, 0.349468713, 0.334649841]
    y2 = [0.129433308, 0.238466088, 0.288701324, 0.332788776, 0.366045916, 0.400920756, 0.396598639, 0.414080683,
          0.419193378, 0.42464046, 0.421942968, 0.427476415, 0.441314554, 0.42432639, 0.442745862, 0.425567456,
          0.431091943, 0.435418672, 0.429447853, 0.433132764, 0.454466776, 0.44119059, 0.440444312, 0.437524253,
          0.431176642, 0.440135725, 0.434047459, 0.434829268, 0.444510035, 0.42789712]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40', bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack.eps')
    # plt.savefig(
    #     './vqa_attack.eps')
    plt.show()

    # f1-score
    z1 = [0.389429922, 0.425735718, 0.420729185, 0.408492823, 0.420365689, 0.410008165, 0.431636961, 0.437754458,
          0.395598931, 0.433415009, 0.372685328, 0.38106152, 0.430988315, 0.438585643, 0.404677928, 0.421721337,
          0.382082019, 0.415361055, 0.418253178, 0.41739628, 0.423924328, 0.429163787, 0.409801749, 0.401115587,
          0.386233516, 0.387016848, 0.432154107, 0.39617638, 0.426054009, 0.419210812]
    z2 = [0.217849269, 0.347482583, 0.399734396, 0.436723627, 0.459635014, 0.478182137, 0.475862873, 0.485578594,
          0.488804086, 0.488747836, 0.489005236, 0.487213227, 0.494427441, 0.488891357, 0.499566749, 0.483528037,
          0.488062736, 0.486245269, 0.481037924, 0.487532734, 0.496665013, 0.492607047, 0.485894832, 0.486151119,
          0.487490986, 0.483690429, 0.487175244, 0.483615077, 0.48750351, 0.477791249]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('f1-score', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40', bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack_f1.eps')
    # plt.savefig(
    #     './vqa_attack_f1.eps')
    plt.show()


def plot_credit_defense():
    x1 = [0.97287015]
    y1 = [0.000260426]
    x2 = [0.936773725, 0.95781485, 0.95064098]
    y2 = [0.000728497, 0.00060201, 0.00118983]
    x3 = [0.943781281, 0.860453783, 0.842997356]
    y3 = [0.000747699, 0.000895097, 0.000834842]
    x4 = [0.975745267, 0.964173029, 0.966290046, 0.922701459, 0.98014815, 0.982791322, 0.954412548, 0.972512409,
          0.97171383, 0.97096698]
    y4 = [0.000960614, 0.000843994, 0.001351311, 0.001532278, 0.001261428, 0.001352758, 0.001206273, 0.00113496,
          0.00149489, 0.00118678]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('auc', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense.eps')
    plt.savefig(
        './credit/credit_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.95868492, 0.93749463, 0.92478386]
    y5 = [0.00127231, 0.00116982, 0.001504]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5) * 1000, label="basic defense variant", c='#8b5e83', marker='p', s=250)
    ax.set_ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('auc', fontdict={'size': 30})
    # plt.legend(loc='upper left', fontsize='35', fancybox=True, framealpha=0, bbox_to_anchor=(-0.05, 1.05))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense_add_simple.eps')
    plt.savefig(
        './credit/credit_defense_add_simple.eps')

    plt.show()


def plot_credit_attack():
    # static attack
    x = np.arange(1, 21)
    y = [0.9090572, 0.96261686, 0.96594708, 0.97068556, 0.96740632, 0.97287015, 0.97103106, 0.97038537, 0.97031732,
         0.97008399,
         0.97032552, 0.9704615, 0.97025625, 0.97041025, 0.9702511, 0.96887856, 0.96928585, 0.96911684, 0.96917344,
         0.96974451]
    y1 = [0.00024375, 0.00020736, 0.00019172, 0.00020905, 0.0001948, 0.00022702, 0.00022873, 0.00024777, 0.00025178,
          0.00026133,
          0.00025519, 0.00028515, 0.0002761, 0.00025973, 0.00029526, 0.00026074, 0.00028343, 0.00025979, 0.0002911,
          0.00028332]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y1) * 1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.set_ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('epoch', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc', fontdict={'size': 30})
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='lower right', fontsize='40')
    plt.subplots_adjust(left=0.132, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_static_attack.eps')
    plt.savefig(
        './credit/credit_static_attack.eps')
    plt.show()

    # adaptive attack
    y2 = [1.22905503, 0.23934196, 0.10840743, 0.05404173, 0.01388634, 0.00126847, 0.0004163, 0.00037, 0.00033857,
          0.0003079,
          0.00029324, 0.00028363, 0.00027712, 0.00027702, 0.00028441, 0.00027706, 0.00026931, 0.00026557, 0.00027423,
          0.00026768]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y2), 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    ax.set_ylabel('mse', fontdict={'size': 30})
    ax.set_xlabel('epoch', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc', fontdict={'size': 30})

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_adaptive_attack.eps')
    plt.savefig(
        './credit/credit_adaptive_attack.eps')
    plt.show()


def plot_credit_poison_ratio():
    x = [1, 2, 3, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    y2 = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    ### 断层图
    '''
    f, (ax2, ax) = plt.subplots(2, 1, sharex=False, figsize=(12, 9))
    plt.subplots_adjust(wspace=0,hspace=0.08) # 设置 子图间距
    # 坐标轴刻度字体大小
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    # 在每个子图中画线
    ax.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax2.xaxis.set_major_locator(plt.NullLocator()) # 删除坐标轴的刻度显示
    plt.yticks(fontsize=30)
    ax2.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax2.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax2.set_ylim(62, 65) # 设置纵坐标范围
    ax.set_ylim(0, 1.)  # 设置纵坐标范围

    ax2.grid(axis='y',linestyle='dotted') # 打开网格线
    ax.grid(axis='y',linestyle='dotted')   # 打开网格线

    ax2.legend(loc='best', fontsize='40') # 让图例生效
    plt.xlabel('poison ratio(%)', fontdict={'size': 30}) #X轴标签
    plt.ylabel(r'mse(x$10^{-3}$)', fontdict={'size': 30}) #Y轴标签

    ax.spines['top'].set_visible(False)    # 边框控制
    ax.spines['bottom'].set_visible(True) # 边框控制
    ax.spines['right'].set_visible(True)  # 边框控制

    ax2.spines['top'].set_visible(True)   # 边框控制
    ax2.spines['bottom'].set_visible(False) # 边框控制
    ax2.spines['right'].set_visible(True)  # 边框控制
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细

    ax2.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax2.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax2.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # ax.tick_params(labeltop='off')  

    # 绘制断层线
    d = 0.015  # 断层线的大小
    kwargs = dict(transform=ax2.transAxes, color='k', clip_on=False, linewidth=3.5)
    ax2.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
    ax2.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

    kwargs.update(transform=ax.transAxes, color='k', linewidth=3.5)  # switch to the bottom axes
    ax.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
    ax.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal
    '''

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel(r'mse(x$10^{-4}$)', fontdict={'size': 30})
    # plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.132)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static.eps')
    plt.show()

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l2 = plt.plot(x2, y2, 'o-', color='#377eb8', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('mse', fontdict={'size': 30})
    # plt.legend(loc='best', fontsize='40')

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive.eps')
    plt.show()


def credit_poison_ratio():
    poison_ratio = [1, 2, 3, 5]
    static = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    adaptive = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    index = np.arange(len(poison_ratio))
    width = 0.4

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 4.5)
    plt.bar(index, np.array(static) * 10000, width=width, label='static', fc='#769fcd')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(static) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel(r'mse($\times10^{-4}$)', fontdict={'size': 30})
    plt.legend(loc=0, fontsize='35')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static_bar.eps')
    plt.show()

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 700)
    plt.bar(index, np.array(adaptive) * 10000, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(adaptive) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel(r'mse($\times10^{-4}$)', fontdict={'size': 30})
    plt.legend(loc=0, fontsize='35')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive_bar.eps')
    plt.show()


def plot_credit_batch_size():
    x = [32, 64, 128, 256, 512]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00028092, 0.00022973, 0.00019172, 0.00018033, 0.00017933]
    y2 = [0.00037854, 0.00028722, 0.00026557, 0.00023061, 0.00017084]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, np.array(y2) * 10000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel(r'mse(x$10^{-4}$)', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_batch_size.eps')
    # plt.savefig(
    #     './credit_batch_size.eps')
    plt.show()


def plot_credit_convergence():
    x = np.arange(1, 21)
    y1 = [0.909057199, 0.962616864, 0.965947079, 0.970685562, 0.967406323, 0.97287015, 0.971031064, 0.970385372,
          0.970317325, 0.970083993, 0.970325524, 0.970461498, 0.970256249, 0.970410246, 0.9702511, 0.968878558,
          0.969285849, 0.969116841, 0.969173441, 0.969744511]
    y2 = [0.59337399, 0.842997356, 0.831630644, 0.804052391, 0.805261865, 0.781457517, 0.814084624, 0.783623331,
          0.841843451, 0.778359446, 0.759772404, 0.783724292, 0.785257841, 0.771791818, 0.813209283, 0.789033054,
          0.788228374, 0.782120756, 0.801403872, 0.795851995]
    y3 = [0.814298032, 0.838150109, 0.810765499, 0.825608065, 0.836641394, 0.842595848, 0.840992668, 0.858634857,
          0.899274933, 0.910648497, 0.921615799, 0.92948507, 0.925833554, 0.936773725, 0.908356095, 0.901627777,
          0.89934092, 0.916942115, 0.909434744, 0.92181788]
    y4 = [0.947402497, 0.960740427, 0.959572897, 0.963176369, 0.968950368, 0.970962463, 0.975530829, 0.975059214,
          0.975745267, 0.974679847, 0.974708682, 0.973465461, 0.973930144, 0.973073182, 0.973599336, 0.974827744,
          0.974361239, 0.97296117, 0.971604907, 0.970208085]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('auc', fontdict={'size': 30})
    plt.legend(loc='lower right', fontsize='40', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './credit/credit_convergence.eps')
    # plt.show()


def plot_vqa_convergence():
    x = np.arange(1, 31)
    # normal training
    y1 = [0.22791927698469755, 0.3162935195645476, 0.38066139468008625, 0.4112663037896683, 0.4261066036766971,
          0.43832802711307384, 0.45214131662729795, 0.4536818321865051, 0.4673667454041286, 0.4748895963849235,
          0.4873934476738215, 0.48921639108555, 0.49188661805484235, 0.4932730820581288, 0.4934271336140495,
          0.49283660264968676, 0.4919122933141625, 0.48990962308719316, 0.4943514429495738, 0.49386361302249154,
          0.49309335524288794, 0.492887953168327, 0.4930420047242477, 0.4932730820581288, 0.4939919893190921,
          0.4929649789462874, 0.492887953168327, 0.49340145835472937, 0.4937095614665708, 0.49311903050220807]
    # naive defense
    y2 = [0.2200883228920612, 0.2267895655746123, 0.2332083804046421, 0.2342867412960871, 0.3796087090479614,
          0.40076512272773956, 0.41188251001335113, 0.4261066036766971, 0.4233593509294444, 0.4370956146657081,
          0.4497278422512067, 0.4510116052172127, 0.4498048680291671, 0.4502926979562494, 0.453014275444182,
          0.4513197083290541, 0.45496559515251106, 0.4553507240423128, 0.45550477559823355, 0.45653178597103833,
          0.4562750333778371, 0.45270617233234056, 0.4532710280373832, 0.45229536818321864, 0.453656156927185,
          0.4539899352983465, 0.45447776522542876, 0.45378453322378554, 0.45098592995789255, 0.45278319811030093]
    # basic defense
    y3 = [0.22496662216288385, 0.3155489370442641, 0.38630995173051247, 0.4236674540412858, 0.4350929444387388,
          0.4481616514326795, 0.45925336345897094, 0.46585190510424157, 0.46441409058231486, 0.4625654719112663,
          0.47632741090685016, 0.4700626476327411, 0.46936941563109785, 0.46526137413987884, 0.4598438944233337,
          0.4545034404847489, 0.4505751258087707, 0.44931703810208484, 0.44716031631919484, 0.4406388004518846,
          0.44117798089760707, 0.4390469343740372, 0.43673616103522644, 0.4351699702166992, 0.43542672280990036,
          0.4334240525829311, 0.43054842353907774, 0.42803224812570606, 0.4274417171613433, 0.4269795624935812]
    # proposed defense
    y4 = [0.23071788025059053, 0.24332443257676903, 0.24684194310362534, 0.3157543391188251, 0.39016124062853036,
          0.41604190202321045, 0.42099722707199344, 0.4334240525829311, 0.43871315600287564, 0.4261066036766971,
          0.44472116668378353, 0.4506778268460511, 0.45175618773749615, 0.45614665708123653, 0.45663448700831877,
          0.45963849234877274, 0.4608965800554586, 0.4650302968059977, 0.46610865769744275, 0.46649378658724455,
          0.46947211666837835, 0.47049912704118313, 0.47070452911574406, 0.47001129711410083, 0.4701910239293417,
          0.470909931190305, 0.47080723015302456, 0.471115333264866, 0.47106398274622574, 0.4715004621546678]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(3)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='lower right', fontsize='40', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './vqa/vqa_convergence.eps')
    # plt.show()


def plot_adult_feature2_attack():
    x = np.arange(1, 31)
    # accuracy
    z = [0.813156440022111, 0.821018364965297, 0.815551870278238, 0.832135618205269, 0.828020391867821,
         0.831459984030464,
         0.836926478717523, 0.836987900006142, 0.839813279282599, 0.838154904489896, 0.839751857993980,
         0.836189423254099,
         0.834039678152447, 0.835268103924820, 0.831889933050795, 0.842085866961488, 0.834285363306922,
         0.835698052945150,
         0.839936121859836, 0.841287390209446, 0.841901603095632, 0.843375714022480, 0.843068607579387,
         0.842085866961488,
         0.842945765002149, 0.841164547632209, 0.842700079847675, 0.841533075363921, 0.843744241754192,
         0.844542718506234]

    # static error rate
    y1 = [0.026508906345974, 0.025636052112631, 0.021692044095303, 0.021627388226166, 0.016713542171791,
          0.016390262826108,
          0.013222125238418, 0.013222125238418, 0.014676882293990, 0.015258785116219, 0.014579898490285,
          0.014030323602625,
          0.015776032069311, 0.013965667733489, 0.015743704134743, 0.012995829696441, 0.013157469369282,
          0.015711376200175,
          0.016487246629813, 0.013577732518669, 0.014030323602625, 0.016648886302654, 0.015646720331038,
          0.014838521966832,
          0.017618724339702, 0.016875181844632, 0.015032489574241, 0.015291113050787, 0.017424756732292,
          0.017133805321178]
    # adaptive error rate
    y2 = [0.280283192706818, 0.241521999159473, 0.201047425080011, 0.165809976400607, 0.139785989073158,
          0.116736171725988,
          0.104192933113503, 0.095238095238095, 0.083987974008341, 0.069505059321760, 0.060550221446352,
          0.054925160831474,
          0.049655707496848, 0.046843177189409, 0.043125464714059, 0.041509067985646, 0.038308602463389,
          0.036692205734976,
          0.033912003362105, 0.032198622829987, 0.029612388064527, 0.027543400252158, 0.026896841560793,
          0.025733035916335,
          0.024892509617561, 0.023017489412601, 0.021562732357030, 0.021886011702712, 0.020366598778004,
          0.019332104871820]

    # static
    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('static error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    plt.ylim(0.75, 0.85)
    l2 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')
    plt.subplots_adjust(left=0.15, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_static_attack.eps')
    plt.savefig(
        './adult/adult_feature2_static_attack.eps')
    # plt.show()

    # adaptive
    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l3 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('adaptive error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    plt.ylim(0.75, 0.85)
    l4 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l3 + l4
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40', bbox_to_anchor=(1, 0.4))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_adaptive_attack.eps')
    plt.savefig(
        './adult/adult_feature2_adaptive_attack.eps')
    # plt.show()


def plot_adult_feature2_poison_ratio():
    x = [0.5, 1, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    y2 = [0.178647489120034, 0.137672167762749, 0.019332104871820]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.145)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    # plt.savefig(
    #     './adult_feature2_poison_ratio.eps')
    plt.show()


def adult_feature2_poison_ratio():
    poison_ratio = [0.5, 1, 5]
    # error rate
    static = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    adaptive = [0.178647489120034, 0.137672167762749, 0.019332104871820]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure(figsize=(12, 9))
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 0.2)
    plt.bar(static_index, static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc=0, fontsize='35')
    plt.subplots_adjust(left=0.145)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    plt.savefig(
        './adult/adult_feature2_poison_ratio_bar.eps')
    plt.show()


def plot_adult_feature2_batch_size():
    x = [32, 128, 256]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.012995829696441, 0.013060485565577, 0.011023825687777]
    y2 = [0.019332104871820, 0.018523906507613, 0.016034655545857]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.subplots_adjust(left=0.145)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_batch_size.eps')
    # plt.savefig(
    #     './adult_feature2_batch_size.eps')
    plt.show()


def plot_adult_feature2_defense():
    x1 = [0.8445]
    y1 = [0.0193]
    x2 = [0.8057, 0.8021, 0.8025, 0.8268, 0.8272, 0.8247, 0.8405, 0.8379, 0.8369]
    y2 = [0.2805, 0.2889, 0.3022, 0.2037, 0.22, 0.2447, 0.2451, 0.2447, 0.2744]
    x3 = [0.8079, 0.8078, 0.8047, 0.8276, 0.8411]
    y3 = [0.2741, 0.261, 0.2582, 0.2494, 0.0924]
    x4 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404, 0.8445, 0.8382, 0.8337, 0.8348, 0.8301, 0.8412, 0.8393, 0.8397]
    y4 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602, 0.2578, 0.1545, 0.2367, 0.2416, 0.2515, 0.2464, 0.2461, 0.2606]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.843, 0.8393, 0.8438, 0.8432]
    y5 = [0.241, 0.2454, 0.2407, 0.244]

    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    # plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_add_simple.eps')
    plt.savefig(
        './adult/adult_feature2_defense_add_simple.eps')

    plt.show()





def plot_adult_feature2_defense_number():
    x = [3, 5, 10, 20, 30]
    y1 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404]
    y2 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602]

    fig = plt.figure(figsize=(12, 9))
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='error rate', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('error rate', fontdict={'size': 30})

    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='upper right', fontsize='40', bbox_to_anchor=(1.03, 1.03))

    plt.subplots_adjust(left=0.17, right=0.87)

    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_number.eps')
    # plt.savefig(
    #     './adult_feature2_defense_number.eps')

    plt.show()


def plot_defense1():
    ## purchase
    x = [0.025, 0.5, 1, 25, 50, 75, 100, 150, 200, 300]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
         0.885401534, 0.880992601]

    # recall
    y1 = [0.949083, 0.920455, 0.915712, 0.896856, 0.874698, 0.862523, 0.869708, 0.854499, 0.844493, 0.84748]
    # precision
    y2 = [0.95713439, 0.93366975, 0.92946885, 0.91163955, 0.89460525, 0.88154598, 0.88355624, 0.87431164, 0.86311383,
          0.85945912]
    # f1-score
    y3 = [0.952548, 0.925901, 0.921414, 0.903706, 0.883322, 0.868421, 0.870527, 0.860301, 0.850525, 0.847213]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$', fontdict={'size': 30})
    plt.ylabel('privacy metrics', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc=5, fontsize='40', bbox_to_anchor=(1.03, 0.50))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower center', fontsize='40', bbox_to_anchor=(0.48, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_defense1.eps')
    plt.savefig(
        './purchase/purchase_defense1.eps')
    # plt.show()

    ## adult
    x = [0.0005, 0.005, 0.1, 0.3, 0.5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.8411, 0.8276, 0.8079, 0.8078, 0.8047]
    # error rate
    y = [0.0924, 0.2494, 0.2741, 0.261, 0.2582]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x2, y, 'o-', color='#377eb8', label='error rate', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l2 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=5, fontsize='40')
    plt.subplots_adjust(left=0.14, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense1.eps')
    plt.savefig(
        './adult/adult_feature2_defense1.eps')
    plt.show()


def plot_purchase_simple_defense():
    x = [0.01, 0.05, 0.1, 0.5, 1, 5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281]

    # recall
    y1 = [0.839518, 0.821845, 0.821044, 0.799452, 0.803047, 0.801278]
    # precision
    y2 = [0.86680415, 0.85350554, 0.85638355, 0.84034462, 0.84213363, 0.84041054]
    # f1-score
    y3 = [0.852943, 0.836976, 0.837862, 0.81898, 0.822126, 0.820353]

    plt.figure(figsize=(12, 9))
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'feature loss weight $\tau_2$', fontdict={'size': 30})
    plt.ylabel('privacy metrics', fontdict={'size': 30})

    ax2 = ax.twinx()  # this is the important function
    plt.yticks(fontsize=30)
    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy', fontdict={'size': 30})

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc='upper left', fontsize='40', bbox_to_anchor=(-0.03, 1.04))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower right', fontsize='40', bbox_to_anchor=(1.03, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_simple_defense.eps')
    plt.savefig(
        './purchase/purchase_simple_defense.eps')
    plt.show()


def plt_adult_multi_party():
    # baseline
    x1 = [0.8451]
    y1 = [0.002]
    # naive defense
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.167, 0.1333, 0.1088]
    # basic
    x3 = [0.8326, 0.8216]
    y3 = [0.2835, 0.2885]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.2837, 0.2976, 0.2998, 0.2536, 0.2879, 0.273]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_multi_party.eps')

    plt.show()

    x1 = [0.8451]
    y1 = [0.0572]
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.1914, 0.1976, 0.181]
    x3 = [0.8326, 0.8216]
    y3 = [0.431, 0.7113]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.4691, 0.5556, 0.6162, 0.4531, 0.5906, 0.5497]

    # fig, ax = plt.subplots(figsize=(12, 9))
    plt.figure(figsize=(12, 9))

    ax = plt.gca()
    plt.xticks(fontsize=30)  # x轴字体大小
    plt.yticks(fontsize=30)  # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.set_ylabel('error rate', fontdict={'size': 30})
    ax.set_xlabel('accuracy', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature4_multi_party.eps')

    plt.show()


def plot_purchase_defense_add_simple():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    # plt.savefig(
    #     './purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(v5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("precision", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    # plt.savefig(
    #     './purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=250)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=250)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=250)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=250)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=250)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("f1-score", fontdict={'size': 30})
    plt.legend(loc='lower left', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    # plt.savefig(
    #     './purchase_defense_f1_add_simple.eps')
    plt.show()


if __name__ == "__main__":
    # plot_purchase_defense()
    # plot_purchase_batch_size()
    # plot_purchase_attack()
    # plot_purchase_defense_number()
    # plot_purchase_poison_ratio()
    # purchase_poison_ratio()
    # plot_vqa_poison_ratio()
    # vqa_poison_ratio()
    # plot_vqa_defense()
    # plot_vqa_defense_number()
    # plot_vqa_attack()
    plot_credit_defense()
    plot_credit_attack()
    # plot_credit_poison_ratio()
    # credit_poison_ratio()
    # plot_credit_batch_size()
    # plot_credit_convergence()
    # plot_vqa_convergence()
    # plot_adult_feature2_attack()
    # plot_adult_feature2_poison_ratio()
    # adult_feature2_poison_ratio()
    # plot_adult_feature2_batch_size()
    # plot_defense1()
    # plot_purchase_simple_defense()
    plt_adult_multi_party()
    plot_adult_feature2_defense()
    # plot_adult_feature4_defense()
    # plot_adult_feature2_defense_number()


==> figures/results/plot_size.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
from matplotlib import rcParams
import matplotlib.pylab as pylab

print(rcParams.keys())
params = {
    'font.family': 'sans-serif',
    'font.sans-serif': 'Times New Roman',
    'font.weight': 'bold',

    'legend.fontsize': 45,

    'xtick.labelsize': 35,
    'ytick.labelsize': 35,

    'axes.labelsize': 45,
    'axes.labelweight': 'bold',

    'lines.linewidth': 3.5,

    'figure.figsize': [12, 10],
    # 'figure.figsize': [16, 10],

    'grid.alpha': 0.3,
    # 'grid.color': '#b0b0b0',
    'grid.linestyle': (5, 9),
    # 'grid.linewidth': 0.8,

}
pylab.rcParams.update(params)


# print(matplotlib.matplotlib_fname())

# 改了所有的字体和刻度和legend的粗细
# 改字体
# font = {'family': 'sans-serif',
#         'sans-serif': 'Times New Roman',
#         'weight': 'bold',
#         # 'size': 35
#         }
# plt.rc('font', **font)
# # 改legend的大小和粗细
# legend = {
#     'fontsize': 40,
# }
# plt.rc('legend', **legend)
#

# from brokenaxes import brokenaxes

def plot_purchase_defense():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='best', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense.eps')
    plt.savefig(
        './purchase/purchase_defense.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("precision")
    plt.legend(loc='best', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision.eps')
    plt.savefig(
        './purchase/purchase_defense_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    plt.legend(loc='best', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1.eps')
    plt.savefig(
        './purchase/purchase_defense_f1.eps')
    plt.show()

    ## add simple
    # recall 
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="proposed defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(v5), label="proposed defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("precision")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    # plt.legend(loc='lower left',  fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_f1_add_simple.eps')
    plt.show()


def plot_purchase_batch_size():
    x = [32, 256, 512, 1024]
    N = len(x)
    x2 = np.arange(N)

    # recall
    y1 = [0.986122, 0.991778, 0.997881, 0.999265]
    y2 = [0.990658, 0.998403, 0.99902, 0.999412]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('recall')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size.eps')
    plt.savefig(
        './purchase/purchase_batch_size.eps')
    plt.show()

    # error rate
    z1 = [0.011564, 0.006739, 0.002294, 0.000763]
    z2 = [0.008067, 0.00148, 0.00092, 0.00057]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    # ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_error_rate.eps')
    plt.savefig(
        './purchase/purchase_batch_size_error_rate.eps')
    plt.show()

    # precision
    v1 = [0.990075, 0.993441, 0.997303, 0.999038]
    v2 = [0.991536, 0.998354, 0.998942, 0.999321]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('precision')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_precision.eps')
    plt.savefig(
        './purchase/purchase_batch_size_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.987099, 0.992499, 0.997449, 0.999152]
    w2 = [0.991022, 0.998354, 0.998977, 0.999366]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('f1-score')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.15)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_batch_size_f1.eps')
    plt.savefig(
        './purchase/purchase_batch_size_f1.eps')
    plt.show()


def plot_purchase_attack():
    x = np.arange(1, 21)
    z = [0.78477313, 0.81788236, 0.85982635, 0.86693807, 0.87313761, 0.88258049, 0.8915335, 0.89133079, 0.89617892,
         0.90374675, 0.89967566, 0.89930403, 0.9054191, 0.91128079, 0.90388189, 0.90584141, 0.91322342, 0.91415251,
         0.91499713, 0.90508125]

    # recall
    y1 = [0.986121571, 0.984139786, 0.97549731, 0.973775709, 0.970323804, 0.97036342, 0.968241596, 0.968182145,
          0.961923032, 0.962382706, 0.965171491, 0.958071244, 0.959163916, 0.958902206, 0.958305772, 0.956825649,
          0.950169874, 0.955133096, 0.954669353, 0.956861648]
    y2 = [0.780650968, 0.883814325, 0.931538733, 0.956296748, 0.969571339, 0.977929839, 0.982350992, 0.985002621,
          0.986827923, 0.988051139, 0.988856783, 0.989634284, 0.990064345, 0.990204553, 0.990366913, 0.990508986,
          0.990658123, 0.990481691, 0.990451343, 0.990425178]

    plt.figure()
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    # ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    ymajorFormatter = FormatStrFormatter('%.2f')  # 设置y轴标签文本的格式
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.xaxis.set_major_formatter(xmajorFormatter)
    # ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    # yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    # ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('recall')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack.eps')
    # plt.savefig(
    #     './purchase/purchase_attack.eps')
    plt.show()

    # precision
    z1 = [0.98892085, 0.99007521, 0.98174673, 0.9776241, 0.9762277, 0.97097043, 0.97197564, 0.9745769, 0.96904108,
          0.96970141, 0.96406628, 0.96333408, 0.96298444, 0.96526294, 0.96225531, 0.96575329, 0.96113217, 0.96189192,
          0.95761894, 0.96202409]
    z2 = [0.8381348, 0.91292995, 0.95013068, 0.968482, 0.97883375, 0.9834775, 0.98685515, 0.98874944, 0.98981707,
          0.99023936, 0.99100512, 0.9912522, 0.99125719, 0.99134519, 0.99150731, 0.99153593, 0.99139536, 0.99130923,
          0.99119651, 0.990999]
    plt.figure()
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ymajorFormatter = FormatStrFormatter('%.2f')
    ax.yaxis.set_major_formatter(ymajorFormatter)
    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('precision')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_precision.eps')
    # plt.savefig(
    #     './purchase/purchase_attack_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.98679029, 0.98709857, 0.97851486, 0.97258924, 0.97283749, 0.96653751, 0.96849839, 0.971369, 0.96546894,
          0.96602819, 0.96391961, 0.959834, 0.95992463, 0.96143587, 0.96027648, 0.96048643, 0.95489751, 0.9533236,
          0.9553941, 0.95666689]
    w2 = [0.80837225, 0.89813623, 0.94074286, 0.9623508, 0.97418053, 0.98069583, 0.98446882, 0.98686218, 0.9882638,
          0.98913812, 0.98992395, 0.99044258, 0.99062832, 0.9907613, 0.99089842, 0.99102219, 0.99096307, 0.99087232,
          0.99081426, 0.99067115]
    plt.figure()
    plt.subplots_adjust(left=0.148, right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ymajorFormatter = FormatStrFormatter('%.2f')
    ax.yaxis.set_major_formatter(ymajorFormatter)
    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('f1-score')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_f1.eps')
    # plt.savefig(
    #     './purchase/purchase_attack_f1.eps')
    plt.show()

    # error rate
    v1 = [0.01186758, 0.01156371, 0.01925192, 0.02457606, 0.02433478, 0.03003762, 0.02821923, 0.02565503, 0.03092966,
          0.03042565, 0.03247866, 0.03600498, 0.03591394, 0.03453252, 0.03563844, 0.03533031, 0.04028614, 0.04159193,
          0.04000808, 0.03874105]
    v2 = [0.16636697, 0.09011596, 0.05275138, 0.03363397, 0.02310207, 0.01730564, 0.01393261, 0.0117885, 0.0105344,
          0.00975418, 0.00904857, 0.00858518, 0.00842041, 0.00830077, 0.00817736, 0.00806694, 0.00812135, 0.00820261,
          0.00825487, 0.00838416]
    plt.figure()
    plt.subplots_adjust(right=0.87)
    ax = plt.gca()  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ymajorFormatter = FormatStrFormatter('%.2f')
    ax.yaxis.set_major_formatter(ymajorFormatter)
    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    # ax1 = plt.gca();  # 获得坐标轴的句柄
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.set_xlabel('epoch')
    ax.set_ylabel('error rate')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.yaxis.set_major_formatter(ymajorFormatter)
    ax2.set_ylabel('accuracy')

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.savefig(
        'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_attack_error_rate.eps')
    # plt.savefig(
    #     './purchase/purchase_attack_error_rate.eps')
    plt.show()


def plot_purchase_defense_number():
    x = [5, 10, 20, 30]
    y1 = [0.922885908, 0.913358559, 0.909050981, 0.908510423]
    y2 = [0.848622948, 0.798340721, 0.767203957, 0.73120558]

    fig = plt.figure()
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy')
    ax.set_xlabel('defense epoch number')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('recall')

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)

    plt.subplots_adjust(left=0.14, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_number.eps')
    plt.savefig(
        './purchase/purchase_defense_number.eps')

    plt.show()


def plot_purchase_poison_ratio():
    x = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    N = len(x)
    x2 = np.arange(N)

    # error rate
    y1 = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986, 0.002514591]
    y2 = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704, 0.001303285]

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_error_rate.eps')
    plt.show()

    # recall
    z1 = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    z2 = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976, 0.998565955]
    plt.figure()
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_recall.eps')
    plt.show()

    # precision
    v1 = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682, 0.997757992]
    v2 = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815, 0.998542517]
    plt.figure()
    l1 = plt.plot(x2, v1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, v2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('precision')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_precision.eps')
    plt.show()

    # f1-score
    w1 = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    w2 = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    plt.figure()
    l1 = plt.plot(x2, w1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, w2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_f1.eps')
    plt.show()


def purchase_poison_ratio():
    poison_ratio = [0.05, 0.1, 0.5, 1, 5, 10, 20, 30]
    # f1-score
    f1_static = [0.644765486, 0.690779772, 0.774404927, 0.851998088, 0.987098573, 0.994890435, 0.996474254, 0.99720212]
    f1_adaptive = [0.706992578, 0.727962625, 0.86501761, 0.932541891, 0.99102219, 0.99530124, 0.997701389, 0.998550709]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_f1.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_f1_bar.eps')
    plt.show()

    # precision
    pre_static = [0.569152981, 0.698718158, 0.809971885, 0.873879112, 0.990075205, 0.996373953, 0.996730682,
                  0.997757992]
    pre_adaptive = [0.716745457, 0.744067671, 0.87654195, 0.939245201, 0.991535927, 0.995594097, 0.997780815,
                    0.998542517]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, pre_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, pre_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('precision')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_precision.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_precision_bar.eps')
    # plt.show()

    # recall
    re_static = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    re_adaptive = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976,
                   0.998565955]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.5, 1.1)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_recall_bar.eps')
    # plt.show()

    # error rate
    error_static = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986,
                    0.002514591]
    error_adaptive = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704,
                      0.001303285]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    # plt.ylim(0.5,1.1)
    plt.bar(static_index, error_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, error_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc='upper right')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.eps')
    plt.savefig(
        './purchase/purchase_poison_ratio_error_rate_bar.eps')
    # plt.show()


def plot_vqa_poison_ratio():
    x = [0.05, 1, 5, 10]
    N = len(x)
    x2 = np.arange(N)
    # recall
    y1 = [0, 0.15779468, 0.37273075, 0.38442563]
    y2 = [0.113402062, 0.345267288, 0.454466776, 0.458487264]

    plt.figure()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_recall.eps')
    plt.show()

    # f1-score
    z1 = [0, 0.22967831, 0.43858564, 0.45725564]
    z2 = [0.188034188, 0.431203931, 0.499566749, 0.526904938]

    plt.figure()
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='best')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_f1.eps')
    plt.show()


def vqa_poison_ratio():
    poison_ratio = [1, 5, 10]
    # f1-score
    f1_static = [0.22967831, 0.43858564, 0.45725564]
    f1_adaptive = [0.431203931, 0.499566749, 0.526904938]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.1, 0.6)
    plt.bar(static_index, f1_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, f1_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('f1-score')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_f1.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_f1_bar.eps')
    # plt.show()

    # recall
    re_static = [0.15779468, 0.37273075, 0.38442563]
    re_adaptive = [0.345267288, 0.454466776, 0.458487264]

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0.1, 0.6)
    plt.bar(static_index, re_static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, re_adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('recall')
    plt.legend(loc='upper left', bbox_to_anchor=(-0.025, 1.03))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio_recall.eps')
    plt.savefig(
        './vqa/vqa_poison_ratio_recall_bar.eps')
    # plt.show()


def plot_vqa_defense():
    x1 = [0.494351443]
    y1 = [0.454466776]
    x2 = [0.476507138, 0.457610147, 0.450292698, 0.45499127, 0.454657492]
    y2 = [0.363055475, 0.320619555, 0.287047841, 0.30571762, 0.293514]
    x3 = [0.469061313, 0.45645476, 0.454529116, 0.376424977]
    y3 = [0.401906821, 0.313939867, 0.296270988, 0.217883639]
    x4 = [0.481539489, 0.479382767, 0.467187019, 0.479357092, 0.483028654, 0.483875937, 0.480332751, 0.480075999,
          0.461487111, 0.4802814]
    y4 = [0.328390036, 0.294049793, 0.230246554, 0.337754114, 0.35521198, 0.344413847, 0.347434656, 0.319569642,
          0.215395069, 0.28866673]

    # recall
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense.eps')
    plt.savefig(
        './vqa/vqa_defense.eps')
    plt.show()

    # f1-score
    z1 = [0.499566749]
    z2 = [0.433325438, 0.424669829, 0.400869093, 0.410666667, 0.405425]
    z3 = [0.477160314, 0.415155231, 0.406754674, 0.329227819]
    z4 = [0.426619656, 0.40665258, 0.344142184, 0.431806931, 0.444894344, 0.438047398, 0.437869822, 0.421812976,
          0.326299537, 0.39962739]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    plt.legend(loc='best', fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1.eps')
    plt.savefig(
        './vqa/vqa_defense_f1.eps')
    plt.show()

    ## add simple
    # recall
    x5 = [0.453039951, 0.45791825, 0.457610147, 0.458149327, 0.45499127]
    y5 = [0.318553092, 0.301439129, 0.320619555, 0.328289731, 0.30571762]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    # plt.legend(loc='lower left',  fancybox=True, framealpha=0)  # 图例设置透明

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_add_simple.eps')
    plt.show()

    # f1-score
    z5 = [0.421024403, 0.4053205, 0.424669829, 0.431430404, 0.410666667]
    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(z1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(z2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(z3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(z4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(z5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    ax.invert_yaxis()

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    # plt.legend(loc='lower left',  fancybox=True, framealpha=0)
    plt.subplots_adjust(left=0.148)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_f1_add_simple.eps')
    plt.savefig(
        './vqa/vqa_defense_f1_add_simple.eps')
    plt.show()


def plot_vqa_defense_number():
    x = [1, 2, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.481539489, 0.479382767, 0.467187019]
    y2 = [0.328390036, 0.294049793, 0.230246554]

    fig = plt.figure()
    # matplotlib.rcParams.update({'font.size': 30})#设置左上角标签大小
    # plt.ticklabel_format(axis='y', style='sci',useMathText=True) # y轴使用科学计数法

    ax = plt.gca()
    # ax.yaxis.get_major_formatter().set_powerlimits((0,3)) # 将坐标轴的base number设置为3位。
    line1 = ax.plot(x2, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)

    ax.set_ylabel('accuracy')
    ax.set_xlabel('defense epoch number')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function。
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)

    ax2.invert_yaxis()
    ax2.set_ylabel('recall')

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=6)
    plt.subplots_adjust(left=0.14, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_number.eps')
    plt.savefig(
        './vqa/vqa_defense_number.eps')
    plt.show()


def plot_vqa_attack():
    x = np.arange(1, 31)
    z = [0.22792, 0.31629, 0.38066, 0.41127, 0.42611, 0.43833, 0.45214, 0.45368, 0.46737, 0.47489, 0.48739, 0.48922,
         0.49189, 0.49327, 0.49343, 0.49284, 0.49191, 0.48991, 0.49435, 0.49386, 0.49309, 0.49289, 0.49304, 0.49327,
         0.49399, 0.49296, 0.49289, 0.4934, 0.49371, 0.49312]

    # recall
    y1 = [0.329510409, 0.364156151, 0.341454057, 0.328176052, 0.352251453, 0.344304045, 0.357725948, 0.37015128,
          0.317258639, 0.370853308, 0.292798453, 0.310436321, 0.357394366, 0.372730747, 0.319571568, 0.339196227,
          0.296804548, 0.339364774, 0.348719447, 0.353940217, 0.353399365, 0.357753241, 0.330060498, 0.313930927,
          0.297507033, 0.302859913, 0.3581516, 0.313365854, 0.349468713, 0.334649841]
    y2 = [0.129433308, 0.238466088, 0.288701324, 0.332788776, 0.366045916, 0.400920756, 0.396598639, 0.414080683,
          0.419193378, 0.42464046, 0.421942968, 0.427476415, 0.441314554, 0.42432639, 0.442745862, 0.425567456,
          0.431091943, 0.435418672, 0.429447853, 0.433132764, 0.454466776, 0.44119059, 0.440444312, 0.437524253,
          0.431176642, 0.440135725, 0.434047459, 0.434829268, 0.444510035, 0.42789712]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('recall')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack.eps')
    plt.savefig(
        './vqa/vqa_attack.eps')
    plt.show()

    # f1-score
    z1 = [0.389429922, 0.425735718, 0.420729185, 0.408492823, 0.420365689, 0.410008165, 0.431636961, 0.437754458,
          0.395598931, 0.433415009, 0.372685328, 0.38106152, 0.430988315, 0.438585643, 0.404677928, 0.421721337,
          0.382082019, 0.415361055, 0.418253178, 0.41739628, 0.423924328, 0.429163787, 0.409801749, 0.401115587,
          0.386233516, 0.387016848, 0.432154107, 0.39617638, 0.426054009, 0.419210812]
    z2 = [0.217849269, 0.347482583, 0.399734396, 0.436723627, 0.459635014, 0.478182137, 0.475862873, 0.485578594,
          0.488804086, 0.488747836, 0.489005236, 0.487213227, 0.494427441, 0.488891357, 0.499566749, 0.483528037,
          0.488062736, 0.486245269, 0.481037924, 0.487532734, 0.496665013, 0.492607047, 0.485894832, 0.486151119,
          0.487490986, 0.483690429, 0.487175244, 0.483615077, 0.48750351, 0.477791249]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('f1-score')

    ax2 = ax.twinx()  # this is the important function

    l3 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l1 + l2 + l3
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, bbox_to_anchor=(1, 0.7))
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack_f1.eps')
    plt.savefig(
        './vqa/vqa_attack_f1.eps')
    plt.show()


def plot_credit_defense():
    x1 = [0.97287015]
    y1 = [0.000260426]
    x2 = [0.936773725, 0.95781485, 0.95064098]
    y2 = [0.000728497, 0.00060201, 0.00118983]
    x3 = [0.943781281, 0.860453783, 0.842997356]
    y3 = [0.000747699, 0.000895097, 0.000834842]
    x4 = [0.975745267, 0.964173029, 0.966290046, 0.922701459, 0.98014815, 0.982791322, 0.954412548, 0.972512409,
          0.97171383, 0.97096698]
    y4 = [0.000960614, 0.000843994, 0.001351311, 0.001532278, 0.001261428, 0.001352758, 0.001206273, 0.00113496,
          0.00149489, 0.00118678]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel(r'$\rm{mse}(\times10^{-3}$)', fontdict={'size': 30})
    ax.set_xlabel('auc')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense.eps')
    plt.savefig(
        './credit/credit_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.95868492, 0.93749463, 0.92478386]
    y5 = [0.00127231, 0.00116982, 0.001504]

    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1) * 1000, label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2) * 1000, label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3) * 1000, label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4) * 1000, label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5) * 1000, label="basic defense variant", c='#8b5e83', marker='p', s=500)
    ax.set_ylabel(r'$\rm{mse}(\times10^{-3}$)', fontdict={'size': 35})
    ax.set_xlabel('auc')
    # plt.legend(loc='upper left',  fancybox=True, framealpha=0, bbox_to_anchor=(-0.05, 1.05))
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense_add_simple.eps')
    plt.savefig(
        './credit/credit_defense_add_simple.eps')

    plt.show()


def plot_credit_attack():
    # static attack
    x = np.arange(1, 21)
    y = [0.9090572, 0.96261686, 0.96594708, 0.97068556, 0.96740632, 0.97287015, 0.97103106, 0.97038537, 0.97031732,
         0.97008399,
         0.97032552, 0.9704615, 0.97025625, 0.97041025, 0.9702511, 0.96887856, 0.96928585, 0.96911684, 0.96917344,
         0.96974451]
    y1 = [0.00024375, 0.00020736, 0.00019172, 0.00020905, 0.0001948, 0.00022702, 0.00022873, 0.00024777, 0.00025178,
          0.00026133,
          0.00025519, 0.00028515, 0.0002761, 0.00025973, 0.00029526, 0.00026074, 0.00028343, 0.00025979, 0.0002911,
          0.00028332]

    plt.figure()
    ax = plt.gca()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y1) * 1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.set_ylabel(r'$\rm{mse}(\times10^{-3})$', fontdict={'size': 35})
    ax.set_xlabel('epoch')

    ax2 = ax.twinx()  # this is the important function

    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc')
    # plt.subplots_adjust(left=0, right=0.1)

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='lower right')
    plt.subplots_adjust(left=0.132, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_static_attack.eps')
    plt.savefig(
        './credit/credit_static_attack.eps')
    plt.show()

    # adaptive attack
    y2 = [1.22905503, 0.23934196, 0.10840743, 0.05404173, 0.01388634, 0.00126847, 0.0004163, 0.00037, 0.00033857,
          0.0003079,
          0.00029324, 0.00028363, 0.00027712, 0.00027702, 0.00028441, 0.00027706, 0.00026931, 0.00026557, 0.00027423,
          0.00026768]

    plt.figure()
    ax = plt.gca()

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为5的倍数
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x, np.array(y2), 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    ax.set_ylabel('mse')
    ax.set_xlabel('epoch')

    ax2 = ax.twinx()  # this is the important function

    l2 = plt.plot(x, y, 'o-', color='#ff8000', label='auc', linewidth=4.5, markersize=12)
    ax2.set_ylabel('auc')

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.subplots_adjust(right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_adaptive_attack.eps')
    plt.savefig(
        './credit/credit_adaptive_attack.eps')
    plt.show()


def plot_credit_poison_ratio():
    x = [1, 2, 3, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    y2 = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    ### 断层图
    '''
    f, (ax2, ax) = plt.subplots(2, 1, sharex=False, )
    plt.subplots_adjust(wspace=0,hspace=0.08) # 设置 子图间距
    # 坐标轴刻度字体大小
    
    

    # 在每个子图中画线
    ax.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax2.xaxis.set_major_locator(plt.NullLocator()) # 删除坐标轴的刻度显示
    
    ax2.plot(x2, np.array(y1)*1000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    ax2.plot(x2, np.array(y2)*1000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    ax2.set_ylim(62, 65) # 设置纵坐标范围
    ax.set_ylim(0, 1.)  # 设置纵坐标范围

    ax2.grid(axis='y',linestyle='dotted') # 打开网格线
    ax.grid(axis='y',linestyle='dotted')   # 打开网格线

    ax2.legend(loc='best') # 让图例生效
    plt.xlabel('poison ratio(%)') #X轴标签
    plt.ylabel(r'mse(x$10^{-3}$)') #Y轴标签

    ax.spines['top'].set_visible(False)    # 边框控制
    ax.spines['bottom'].set_visible(True) # 边框控制
    ax.spines['right'].set_visible(True)  # 边框控制

    ax2.spines['top'].set_visible(True)   # 边框控制
    ax2.spines['bottom'].set_visible(False) # 边框控制
    ax2.spines['right'].set_visible(True)  # 边框控制
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细

    ax2.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax2.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax2.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # ax.tick_params(labeltop='off')  

    # 绘制断层线
    d = 0.015  # 断层线的大小
    kwargs = dict(transform=ax2.transAxes, color='k', clip_on=False, linewidth=3.5)
    ax2.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
    ax2.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

    kwargs.update(transform=ax.transAxes, color='k', linewidth=3.5)  # switch to the bottom axes
    ax.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
    ax.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal
    '''

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel(r'mse(x$10^{-4}$)')
    # plt.legend(loc='best')
    plt.subplots_adjust(left=0.132)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static.eps')
    plt.show()

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l2 = plt.plot(x2, y2, 'o-', color='#377eb8', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('mse')
    # plt.legend(loc='best')

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive.eps')
    plt.show()


def credit_poison_ratio():
    poison_ratio = [1, 2, 3, 5]
    static = [0.00039203, 0.00023282, 0.00019865, 0.00019172]
    adaptive = [0.06432194, 0.00057386, 0.0002547, 0.00026557]

    index = np.arange(len(poison_ratio))
    width = 0.4

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 4.5)
    plt.bar(index, np.array(static) * 10000, width=width, label='static', fc='#769fcd')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(static) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)')
    plt.ylabel(r'mse($\times10^{-4}$)')
    plt.legend(loc=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_static.eps')
    plt.savefig(
        './credit/credit_poison_ratio_static_bar.eps')
    plt.show()

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 700)
    plt.bar(index, np.array(adaptive) * 10000, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(index, poison_ratio)
    for x, y in enumerate(np.array(adaptive) * 10000):
        plt.text(x, y + 0.05, '%.3f' % y, ha='center', va='bottom', fontsize=25)
    plt.xlabel('poison ratio(%)')
    plt.ylabel(r'mse($\times10^{-4}$)')
    plt.legend(loc=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_poison_ratio_adaptive.eps')
    plt.savefig(
        './credit/credit_poison_ratio_adaptive_bar.eps')
    plt.show()


def plot_credit_batch_size():
    x = [32, 64, 128, 256, 512]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.00028092, 0.00022973, 0.00019172, 0.00018033, 0.00017933]
    y2 = [0.00037854, 0.00028722, 0.00026557, 0.00023061, 0.00017084]

    plt.figure()
    ax = plt.gca()
    plt.grid(linestyle='dotted')  # 显示网格

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, np.array(y1) * 10000, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, np.array(y2) * 10000, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel(r'mse(x$10^{-4}$)')
    plt.legend(loc='best')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\credit_batch_size.eps')
    plt.savefig(
        './credit/credit_batch_size.eps')
    plt.show()


def plot_credit_convergence():
    x = np.arange(1, 21)
    y1 = [0.909057199, 0.962616864, 0.965947079, 0.970685562, 0.967406323, 0.97287015, 0.971031064, 0.970385372,
          0.970317325, 0.970083993, 0.970325524, 0.970461498, 0.970256249, 0.970410246, 0.9702511, 0.968878558,
          0.969285849, 0.969116841, 0.969173441, 0.969744511]
    y2 = [0.59337399, 0.842997356, 0.831630644, 0.804052391, 0.805261865, 0.781457517, 0.814084624, 0.783623331,
          0.841843451, 0.778359446, 0.759772404, 0.783724292, 0.785257841, 0.771791818, 0.813209283, 0.789033054,
          0.788228374, 0.782120756, 0.801403872, 0.795851995]
    y3 = [0.814298032, 0.838150109, 0.810765499, 0.825608065, 0.836641394, 0.842595848, 0.840992668, 0.858634857,
          0.899274933, 0.910648497, 0.921615799, 0.92948507, 0.925833554, 0.936773725, 0.908356095, 0.901627777,
          0.89934092, 0.916942115, 0.909434744, 0.92181788]
    y4 = [0.947402497, 0.960740427, 0.959572897, 0.963176369, 0.968950368, 0.970962463, 0.975530829, 0.975059214,
          0.975745267, 0.974679847, 0.974708682, 0.973465461, 0.973930144, 0.973073182, 0.973599336, 0.974827744,
          0.974361239, 0.97296117, 0.971604907, 0.970208085]

    plt.figure()
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(2)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('auc')
    plt.legend(loc='lower right', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './credit/credit_convergence.eps')
    # plt.show()


def plot_vqa_convergence():
    x = np.arange(1, 31)
    # normal training
    y1 = [0.22791927698469755, 0.3162935195645476, 0.38066139468008625, 0.4112663037896683, 0.4261066036766971,
          0.43832802711307384, 0.45214131662729795, 0.4536818321865051, 0.4673667454041286, 0.4748895963849235,
          0.4873934476738215, 0.48921639108555, 0.49188661805484235, 0.4932730820581288, 0.4934271336140495,
          0.49283660264968676, 0.4919122933141625, 0.48990962308719316, 0.4943514429495738, 0.49386361302249154,
          0.49309335524288794, 0.492887953168327, 0.4930420047242477, 0.4932730820581288, 0.4939919893190921,
          0.4929649789462874, 0.492887953168327, 0.49340145835472937, 0.4937095614665708, 0.49311903050220807]
    # naive defense
    y2 = [0.2200883228920612, 0.2267895655746123, 0.2332083804046421, 0.2342867412960871, 0.3796087090479614,
          0.40076512272773956, 0.41188251001335113, 0.4261066036766971, 0.4233593509294444, 0.4370956146657081,
          0.4497278422512067, 0.4510116052172127, 0.4498048680291671, 0.4502926979562494, 0.453014275444182,
          0.4513197083290541, 0.45496559515251106, 0.4553507240423128, 0.45550477559823355, 0.45653178597103833,
          0.4562750333778371, 0.45270617233234056, 0.4532710280373832, 0.45229536818321864, 0.453656156927185,
          0.4539899352983465, 0.45447776522542876, 0.45378453322378554, 0.45098592995789255, 0.45278319811030093]
    # basic defense
    y3 = [0.22496662216288385, 0.3155489370442641, 0.38630995173051247, 0.4236674540412858, 0.4350929444387388,
          0.4481616514326795, 0.45925336345897094, 0.46585190510424157, 0.46441409058231486, 0.4625654719112663,
          0.47632741090685016, 0.4700626476327411, 0.46936941563109785, 0.46526137413987884, 0.4598438944233337,
          0.4545034404847489, 0.4505751258087707, 0.44931703810208484, 0.44716031631919484, 0.4406388004518846,
          0.44117798089760707, 0.4390469343740372, 0.43673616103522644, 0.4351699702166992, 0.43542672280990036,
          0.4334240525829311, 0.43054842353907774, 0.42803224812570606, 0.4274417171613433, 0.4269795624935812]
    # proposed defense
    y4 = [0.23071788025059053, 0.24332443257676903, 0.24684194310362534, 0.3157543391188251, 0.39016124062853036,
          0.41604190202321045, 0.42099722707199344, 0.4334240525829311, 0.43871315600287564, 0.4261066036766971,
          0.44472116668378353, 0.4506778268460511, 0.45175618773749615, 0.45614665708123653, 0.45663448700831877,
          0.45963849234877274, 0.4608965800554586, 0.4650302968059977, 0.46610865769744275, 0.46649378658724455,
          0.46947211666837835, 0.47049912704118313, 0.47070452911574406, 0.47001129711410083, 0.4701910239293417,
          0.470909931190305, 0.47080723015302456, 0.471115333264866, 0.47106398274622574, 0.4715004621546678]

    plt.figure()
    ax = plt.gca()
    plt.plot(x, y1, 'o-', color='#c05555', label='normal training', linewidth=4.5, markersize=12)
    plt.plot(x, y2, 's-', color='#377eb8', label='naive defense', linewidth=4.5, markersize=12)
    plt.plot(x, y3, 'D-', color='#4daf4a', label='basic defense', linewidth=4.5, markersize=12)
    plt.plot(x, y4, '8-', color='#ff8000', label='proposed defense', linewidth=4.5, markersize=12)

    xmajorLocator = MultipleLocator(3)  # 将x主刻度标签设置为2的倍数
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.invert_yaxis()

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('accuracy')
    plt.legend(loc='lower right', bbox_to_anchor=(1.04, -0.05), fancybox=True, framealpha=0)
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_convergence.eps')
    plt.savefig(
        './vqa/vqa_convergence.eps')
    # plt.show()


def plot_adult_feature2_attack():
    x = np.arange(1, 31)
    # accuracy
    z = [0.813156440022111, 0.821018364965297, 0.815551870278238, 0.832135618205269, 0.828020391867821,
         0.831459984030464,
         0.836926478717523, 0.836987900006142, 0.839813279282599, 0.838154904489896, 0.839751857993980,
         0.836189423254099,
         0.834039678152447, 0.835268103924820, 0.831889933050795, 0.842085866961488, 0.834285363306922,
         0.835698052945150,
         0.839936121859836, 0.841287390209446, 0.841901603095632, 0.843375714022480, 0.843068607579387,
         0.842085866961488,
         0.842945765002149, 0.841164547632209, 0.842700079847675, 0.841533075363921, 0.843744241754192,
         0.844542718506234]

    # static error rate
    y1 = [0.026508906345974, 0.025636052112631, 0.021692044095303, 0.021627388226166, 0.016713542171791,
          0.016390262826108,
          0.013222125238418, 0.013222125238418, 0.014676882293990, 0.015258785116219, 0.014579898490285,
          0.014030323602625,
          0.015776032069311, 0.013965667733489, 0.015743704134743, 0.012995829696441, 0.013157469369282,
          0.015711376200175,
          0.016487246629813, 0.013577732518669, 0.014030323602625, 0.016648886302654, 0.015646720331038,
          0.014838521966832,
          0.017618724339702, 0.016875181844632, 0.015032489574241, 0.015291113050787, 0.017424756732292,
          0.017133805321178]
    # adaptive error rate
    y2 = [0.280283192706818, 0.241521999159473, 0.201047425080011, 0.165809976400607, 0.139785989073158,
          0.116736171725988,
          0.104192933113503, 0.095238095238095, 0.083987974008341, 0.069505059321760, 0.060550221446352,
          0.054925160831474,
          0.049655707496848, 0.046843177189409, 0.043125464714059, 0.041509067985646, 0.038308602463389,
          0.036692205734976,
          0.033912003362105, 0.032198622829987, 0.029612388064527, 0.027543400252158, 0.026896841560793,
          0.025733035916335,
          0.024892509617561, 0.023017489412601, 0.021562732357030, 0.021886011702712, 0.020366598778004,
          0.019332104871820]

    # static
    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ymajorFormatter = FormatStrFormatter('%.3f')  # 设置y轴标签文本的格式
    # # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    # ax.xaxis.set_major_formatter(xmajorFormatter)
    # ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('static error rate')

    ax2 = ax.twinx()  # this is the important function

    plt.ylim(0.75, 0.85)
    l2 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7)
    plt.subplots_adjust(left=0.15, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_static_attack.eps')
    plt.savefig(
        './adult/adult_feature2_static_attack.eps')
    # plt.show()

    # adaptive
    plt.figure()
    ax = plt.gca()
    l3 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    # ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch')
    plt.ylabel('adaptive error rate')

    ax2 = ax.twinx()  # this is the important function

    plt.ylim(0.75, 0.85)
    l4 = ax2.plot(x, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax2.set_ylabel('accuracy')

    line = l3 + l4
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, bbox_to_anchor=(1, 0.4))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_adaptive_attack.eps')
    plt.savefig(
        './adult/adult_feature2_adaptive_attack.eps')
    # plt.show()


def plot_adult_feature2_poison_ratio():
    x = [0.5, 1, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    y2 = [0.178647489120034, 0.137672167762749, 0.019332104871820]

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.145)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    plt.savefig(
        './adult/adult_feature2_poison_ratio.eps')
    plt.show()


def adult_feature2_poison_ratio():
    poison_ratio = [0.5, 1, 5]
    # error rate
    static = [0.168122472915830, 0.127714356619928, 0.012995829696441]
    adaptive = [0.178647489120034, 0.137672167762749, 0.019332104871820]
    static_index = np.arange(len(poison_ratio))
    width = 0.4
    adaptive_index = static_index + width

    plt.figure()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.ylim(0, 0.2)
    plt.bar(static_index, static, width=width, label='static', fc='#769fcd')
    plt.bar(adaptive_index, adaptive, width=width, label='adaptive', fc='#96bb7c')
    plt.xticks(static_index + width / 2, poison_ratio)
    plt.xlabel('poison ratio(%)')
    plt.ylabel('error rate')
    plt.legend(loc=0)
    plt.subplots_adjust(left=0.145)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_poison_ratio.eps')
    plt.savefig(
        './adult/adult_feature2_poison_ratio_bar.eps')
    plt.show()


def plot_adult_feature2_batch_size():
    x = [32, 128, 256]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.012995829696441, 0.013060485565577, 0.011023825687777]
    y2 = [0.019332104871820, 0.018523906507613, 0.016034655545857]

    plt.figure()

    ax = plt.gca()

    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.xlabel('batch size')
    plt.ylabel('error rate')
    plt.legend(loc='best')
    plt.subplots_adjust(left=0.145)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_batch_size.eps')
    plt.savefig(
        './adult/adult_feature2_batch_size.eps')
    plt.show()


def plot_adult_feature2_defense():
    x1 = [0.8445]
    y1 = [0.0193]
    x2 = [0.8057, 0.8021, 0.8025, 0.8268, 0.8272, 0.8247, 0.8405, 0.8379, 0.8369]
    y2 = [0.2805, 0.2889, 0.3022, 0.2037, 0.22, 0.2447, 0.2451, 0.2447, 0.2744]
    x3 = [0.8079, 0.8078, 0.8047, 0.8276, 0.8411]
    y3 = [0.2741, 0.261, 0.2582, 0.2494, 0.0924]
    x4 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404, 0.8445, 0.8382, 0.8337, 0.8348, 0.8301, 0.8412, 0.8393, 0.8397]
    y4 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602, 0.2578, 0.1545, 0.2367, 0.2416, 0.2515, 0.2464, 0.2461, 0.2606]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.843, 0.8393, 0.8438, 0.8432]
    y5 = [0.241, 0.2454, 0.2407, 0.244]

    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    # plt.legend(loc='best',  fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_add_simple.eps')
    plt.savefig(
        './adult/adult_feature2_defense_add_simple.eps')

    plt.show()


def plot_adult_feature4_defense():
    # baseline
    x1 = [0.843]
    y1 = [0.1018]
    # basic
    x2 = [0.8337, 0.8344, 0.8396, 0.8409, 0.8396]
    y2 = [0.569, 0.5174, 0.6706, 0.6316, 0.5788]
    # naive
    x3 = [0.8015, 0.8027, 0.7979, 0.8309, 0.8418]
    y3 = [0.6241, 0.6124, 0.6159, 0.5471, 0.3506]
    # proposed defense
    x4 = [0.8411, 0.8409, 0.8413, 0.8419, 0.843, 0.8422, 0.8434, 0.8393, 0.8391, 0.8403,
          0.8408]
    y4 = [0.5948, 0.5907, 0.5481, 0.5026, 0.5132, 0.5009, 0.4913, 0.5469, 0.6381, 0.6166,
          0.5841]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature4_defense.eps')

    plt.show()

    ## add simple
    x5 = [0.8425, 0.8404, 0.8431, 0.8413]
    y5 = [0.3917, 0.5573, 0.4383, 0.5903]

    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    # plt.legend(loc='best',  fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_add_simple.eps')
    plt.savefig(
        './adult/adult_feature4_defense_add_simple.eps')

    plt.show()


def plot_adult_feature2_defense_number():
    x = [3, 5, 10, 20, 30]
    y1 = [0.8407, 0.8394, 0.8432, 0.8411, 0.8404]
    y2 = [0.2007, 0.2097, 0.248, 0.2519, 0.2602]

    fig = plt.figure()
    ax = plt.gca()

    line1 = ax.plot(x, y1, 'o-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy')
    ax.set_xlabel('defense epoch number')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='error rate', linewidth=4.5, markersize=12)
    ax2.invert_yaxis()
    ax2.set_ylabel('error rate')

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc='upper right', bbox_to_anchor=(1.03, 1.03))

    plt.subplots_adjust(left=0.17, right=0.87)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense_number.eps')
    plt.savefig(
        './adult/adult_feature2_defense_number.eps')

    plt.show()


def plot_defense1():
    ## purchase
    x = [0.025, 0.5, 1, 25, 50, 75, 100, 150, 200, 300]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
         0.885401534, 0.880992601]

    # recall
    y1 = [0.949083, 0.920455, 0.915712, 0.896856, 0.874698, 0.862523, 0.869708, 0.854499, 0.844493, 0.84748]
    # precision
    y2 = [0.95713439, 0.93366975, 0.92946885, 0.91163955, 0.89460525, 0.88154598, 0.88355624, 0.87431164, 0.86311383,
          0.85945912]
    # f1-score
    y3 = [0.952548, 0.925901, 0.921414, 0.903706, 0.883322, 0.868421, 0.870527, 0.860301, 0.850525, 0.847213]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$')
    plt.ylabel('privacy metrics')

    ax2 = ax.twinx()  # this is the important function

    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy')

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc=5, bbox_to_anchor=(1.03, 0.50))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower center', bbox_to_anchor=(0.48, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_defense1.eps')
    plt.savefig(
        './purchase/purchase_defense1.eps')
    # plt.show()

    ## adult
    x = [0.0005, 0.005, 0.1, 0.3, 0.5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.8411, 0.8276, 0.8079, 0.8078, 0.8047]
    # error rate
    y = [0.0924, 0.2494, 0.2741, 0.261, 0.2582]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x2, y, 'o-', color='#377eb8', label='error rate', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'privacy loss weight $\lambda$')
    plt.ylabel('error rate')

    ax2 = ax.twinx()  # this is the important function

    l2 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy')

    line = l1 + l2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=5)
    plt.subplots_adjust(left=0.14, right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense1.eps')
    plt.savefig(
        './adult/adult_feature2_defense1.eps')
    plt.show()


def plot_purchase_simple_defense():
    x = [0.01, 0.05, 0.1, 0.5, 1, 5]
    x2 = np.arange(len(x))
    # accuracy
    z = [0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281]

    # recall
    y1 = [0.839518, 0.821845, 0.821044, 0.799452, 0.803047, 0.801278]
    # precision
    y2 = [0.86680415, 0.85350554, 0.85638355, 0.84034462, 0.84213363, 0.84041054]
    # f1-score
    y3 = [0.852943, 0.836976, 0.837862, 0.81898, 0.822126, 0.820353]

    plt.figure()
    ax = plt.gca()
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    l2 = plt.plot(x2, y2, 'o-', color='#4daf4a', label='precision', linewidth=4.5, markersize=12)
    l3 = plt.plot(x2, y3, 'o-', color='#984da3', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)

    ax.invert_yaxis()

    xmajorLocator = MultipleLocator(5)  # 将x主刻度标签设置为5的倍数
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)

    ax.xaxis.grid(True, linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, linestyle='dotted')  # y坐标轴的网格使用次刻度

    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel(r'feature loss weight $\tau_2$')
    plt.ylabel('privacy metrics')

    ax2 = ax.twinx()  # this is the important function

    l4 = ax2.plot(x2, z, 'D-', color='#ff8000', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    ax2.set_ylabel('accuracy')

    line1 = l1 + l2
    labs1 = [l.get_label() for l in line1]
    ax.legend(line1, labs1, loc='upper left', bbox_to_anchor=(-0.03, 1.04))
    line2 = l3 + l4
    labs2 = [l.get_label() for l in line2]
    plt.legend(line2, labs2, loc='lower right', bbox_to_anchor=(1.03, -0.035))
    plt.subplots_adjust(right=0.85)

    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\\purchase_simple_defense.eps')
    plt.savefig(
        './purchase/purchase_simple_defense.eps')
    plt.show()


def plt_adult_multi_party():
    # baseline
    x1 = [0.8451]
    y1 = [0.002]
    # naive defense
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.167, 0.1333, 0.1088]
    # basic
    x3 = [0.8326, 0.8216]
    y3 = [0.2835, 0.2885]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.2837, 0.2976, 0.2998, 0.2536, 0.2879, 0.273]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature2_multi_party.eps')

    plt.show()

    x1 = [0.8451]
    y1 = [0.0572]
    x2 = [0.8429, 0.8425, 0.8404]
    y2 = [0.1914, 0.1976, 0.181]
    x3 = [0.8326, 0.8216]
    y3 = [0.431, 0.7113]
    x4 = [0.8476, 0.8409, 0.8407, 0.8404, 0.8366, 0.8336]
    y4 = [0.4691, 0.5556, 0.6162, 0.4531, 0.5906, 0.5497]

    # fig, ax = plt.subplots()
    plt.figure()

    ax = plt.gca()
    # x轴字体大小
    # y轴字体大小
    plt.grid(linestyle='dotted')  # 显示网格
    ###设置坐标轴的粗细
    ax.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x2), np.array(y2), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.set_ylabel('error rate')
    ax.set_xlabel('accuracy')
    plt.legend(loc='best', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\adult\\adult_feature2_defense.eps')
    plt.savefig(
        './adult/adult_feature4_multi_party.eps')

    plt.show()


def plot_purchase_defense_add_simple():
    x1 = [0.914997128]
    x2 = [0.912480151, 0.901195986, 0.890367918, 0.868255684, 0.856278928, 0.801902091, 0.895705936]
    x3 = [0.91665259, 0.910571303, 0.909625325, 0.900976384, 0.894861313, 0.895537011, 0.892901787, 0.888560424,
          0.885401534, 0.880992601]
    x4 = [0.922885908, 0.913358559, 0.909050981, 0.908510423, 0.896651914, 0.919710125, 0.912209872, 0.909811142,
          0.905841414]
    x5 = [0.897682354, 0.901449373, 0.904642049, 0.909287476, 0.905588027, 0.908476638, 0.911517281, 0.914794419]

    # recall
    y1 = [0.990658123]
    y2 = [0.916156843, 0.78525104, 0.745412008, 0.700017163, 0.670877159, 0.652612898, 0.794986414]
    y3 = [0.949083023, 0.920455193, 0.91571158, 0.896855519, 0.874697989, 0.86252336, 0.869707981, 0.854498849,
          0.844493062, 0.847480432]
    y4 = [0.848622948, 0.798340721, 0.767203957, 0.73120558, 0.721827478, 0.807271243, 0.782816136, 0.749216834,
          0.730620618]
    y5 = [0.851094585, 0.839517577, 0.82184489, 0.821043936, 0.79945159, 0.803046698, 0.801278191, 0.807166186]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(y5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("recall")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_add_simple.eps')
    plt.show()

    # precision
    v1 = [0.991535927]
    v2 = [0.930673608, 0.810951708, 0.758980697, 0.707111443, 0.676578225, 0.658709446, 0.81507968]
    v3 = [0.957134385, 0.933669748, 0.929468853, 0.911639555, 0.894605251, 0.881545978, 0.883556235, 0.874311642,
          0.86311383, 0.859459124]
    v4 = [0.876885652, 0.837056845, 0.807299521, 0.770863855, 0.760923884, 0.842567072, 0.821709308, 0.794812278,
          0.778111353]
    v5 = [0.858511102, 0.86680415, 0.853505536, 0.85638355, 0.840344615, 0.842133625, 0.840410539, 0.8440304]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(v1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(v2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(v3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(v4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(v5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("precision")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_precision_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_precision_add_simple.eps')
    plt.show()

    # f1-score
    w1 = [0.99102219]
    w2 = [0.921540731, 0.793384877, 0.747658025, 0.699513612, 0.668427504, 0.647865397, 0.798062366]
    w3 = [0.952548469, 0.925900915, 0.921413939, 0.903705643, 0.88332186, 0.868420854, 0.870527361, 0.860300538,
          0.850525371, 0.847212841]
    w4 = [0.862462979, 0.816771224, 0.786384255, 0.749381703, 0.739357938, 0.823976886, 0.801282247, 0.770983491,
          0.752799062]
    w5 = [0.850436277, 0.852942687, 0.836976359, 0.837862472, 0.818979695, 0.822125839, 0.820352589, 0.825065088]

    fig, ax = plt.subplots()
    ax.scatter(np.array(x1), np.array(w1), label="baseline", c='#e41b1b', marker='o', s=500)  # 散点的大小
    ax.scatter(np.array(x2), np.array(w2), label="basic defense", c='#4daf4a', marker='s', s=500)
    ax.scatter(np.array(x3), np.array(w3), label="naive defense", c='#377eb8', marker='D', s=500)
    ax.scatter(np.array(x4), np.array(w4), label="proposed defense", c='#ff8000', marker='8', s=500)
    ax.scatter(np.array(x5), np.array(w5), label="basic defense variant", c='#8b5e83', marker='p', s=500)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy")
    plt.ylabel("f1-score")
    plt.legend(loc='lower left', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_f1_add_simple.eps')
    plt.savefig(
        './purchase/purchase_defense_f1_add_simple.eps')
    plt.show()


if __name__ == "__main__":
    # plot_purchase_defense()
    # plot_purchase_batch_size()
    # plot_purchase_attack()
    # plot_purchase_defense_number()
    # plot_purchase_poison_ratio()
    # purchase_poison_ratio()
    # plot_vqa_poison_ratio()
    # vqa_poison_ratio()
    # plot_vqa_defense()
    # plot_vqa_defense_number()
    # plot_vqa_attack()
    plot_credit_defense()
    plot_credit_attack()
    # plot_credit_poison_ratio()
    # credit_poison_ratio()
    # plot_credit_batch_size()
    # plot_credit_convergence()
    # plot_vqa_convergence()
    # plot_adult_feature2_attack()
    # plot_adult_feature2_poison_ratio()
    # adult_feature2_poison_ratio()
    # plot_adult_feature2_batch_size()
    # plot_defense1()
    # plot_purchase_simple_defense()
    # plt_adult_multi_party()
    # plot_adult_feature2_defense()
    # plot_adult_feature4_defense()
    # plot_adult_feature2_defense_number()


==> figures/results/purchase/plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter


def plot_purchase_defense():
    datMat = np.matrix(
        [[0.914997128, 0.990658123], [0.912480151, 0.916156843], [0.901195986, 0.78525104], [0.890367918, 0.745412008],
         [0.868255684, 0.700017163], [0.856278928, 0.670877159], [0.801902091, 0.652612898], [0.895705936, 0.794986414],
         [0.91665259, 0.949083023], [0.910571303, 0.920455193], [0.909625325, 0.91571158], [0.900976384, 0.896855519],
         [0.894861313, 0.874697989], [0.895537011, 0.86252336], [0.892901787, 0.869707981], [0.888560424, 0.854498849],
         [0.885401534, 0.844493062], [0.880992601, 0.847480432], [0.922885908, 0.848622948], [0.913358559, 0.798340721],
         [0.909050981, 0.767203957], [0.908510423, 0.73120558], [0.896651914, 0.721827478], [0.919710125, 0.807271243],
         [0.912209872, 0.782816136], [0.909811142, 0.749216834], [0.905841414, 0.730620618]])
    x1 = datMat[:1, 0]
    y1 = datMat[:1, 1]
    x2 = datMat[1:8, 0]
    y2 = datMat[1:8, 1]
    x3 = datMat[8:18, 0]
    y3 = datMat[8:18, 1]
    x4 = datMat[18:27, 0]
    y4 = datMat[18:27, 1]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=200)  # 散点的大小
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=200)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=200)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='^', s=200)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)  # 图例设置透明
    # plt.set_facecolor('none')
    # plt.savefig(
    #     './Users/shuang/Documents/research/second_paper/4publish/vfl_paper/IJCAI_21/figures/results/purchase_defense.eps')
    plt.savefig(
        './purchase_defense.eps')
    plt.show()


def plot_purchase_batch_size():
    x = [32, 256, 512, 1024]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.986122, 0.991778, 0.997881, 0.999265]
    y2 = [0.990658, 0.998403, 0.99902, 0.999412]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('batch size', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    plt.savefig(
        './purchase_batch_size.eps')
    plt.show()


def plot_purchase_attack():
    x = np.arange(1, 21)
    y1 = [0.986121571, 0.984139786, 0.97549731, 0.973775709, 0.970323804, 0.97036342, 0.968241596, 0.968182145,
          0.961923032, 0.962382706, 0.965171491, 0.958071244, 0.959163916, 0.958902206, 0.958305772, 0.956825649,
          0.950169874, 0.955133096, 0.954669353, 0.956861648]
    y2 = [0.780650968, 0.883814325, 0.931538733, 0.956296748, 0.969571339, 0.977929839, 0.982350992, 0.985002621,
          0.986827923, 0.988051139, 0.988856783, 0.989634284, 0.990064345, 0.990204553, 0.990366913, 0.990508986,
          0.990658123, 0.990481691, 0.990451343, 0.990425178]
    plt.figure(figsize=(12, 9))
    ax = plt.subplot(111)  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)  # 修改linewidth和markersize
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    plt.gca().invert_yaxis()

    xmajorLocator = MultipleLocator(4)  # 将x主刻度标签设置为5的倍数
    xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    ymajorFormatter = FormatStrFormatter('%1.2f')  # 设置y轴标签文本的格式
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ax.xaxis.set_major_formatter(xmajorFormatter)
    ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, which='minor', linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, which='major', linestyle='dotted')  # y坐标轴的网格使用次刻度
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    # plt.grid(linestyle='dotted')#显示网格
    plt.savefig(
        './purchase_attack.eps')
    # plt.show()


def plot_purchase_defense_number():
    x = [5, 10, 20, 30]
    y1 = [0.922885908, 0.913358559, 0.909050981, 0.908510423]
    y2 = [0.848622948, 0.798340721, 0.767203957, 0.73120558]

    fig = plt.figure(figsize=(12, 9))

    ax = fig.add_subplot(111)
    line1 = ax.plot(x, y1, 'o-', color='#377eb8', label='accuracy', linewidth=4.5, markersize=12)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.gca().invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=9, fontsize='40')

    # plt.grid(linestyle='dotted')#显示网格
    # fig.legend(loc=1)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_defense_number.png')
    plt.savefig(
        './purchase_defense_number.eps')

    plt.show()


def plot_purchase_poison_ratio():
    # error rate
    x = [0.0005, 0.001, 0.005, 0.01, 0.05, 0.1, 0.2, 0.3]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.368806435, 0.280237774, 0.196768945, 0.129812961, 0.01156371, 0.004586263, 0.003169986, 0.002514591]
    y2 = [0.259904267, 0.23979933, 0.119779218, 0.060267627, 0.008066936, 0.004222962, 0.00206704, 0.001303285]
    plt.figure(figsize=(12, 9))
    l1 = plt.plot(x2, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    # plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio', fontdict={'size': 30})
    plt.ylabel('error rate', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_error_rate.png')
    plt.savefig(
        './purchase_poison_ratio_error_rate.eps')
    plt.show()

    # recall
    z1 = [0.813701751, 0.791333468, 0.792080278, 0.831186054, 0.986121571, 0.994009875, 0.996217957, 0.996646867]
    z2 = [0.697830799, 0.714322226, 0.854099429, 0.926674427, 0.990658123, 0.995101434, 0.997621976, 0.998565955]
    plt.figure(figsize=(10, 7.5))
    l1 = plt.plot(x2, z1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    l2 = plt.plot(x2, z2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)
    plt.xticks(x2, x)
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel('poison ratio', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\purchase\purchase_poison_ratio_recall.png')
    plt.savefig(
        './purchase_poison_ratio_recall.eps')
    # plt.show()


def plot_vqa_poison_ratio():
    x = [0.0005, 0.01, 0.05, 0.1]
    y1 = [0.113402062, 0.345267288, 0.454466776, 0.458487264]
    y2 = [0.188034188, 0.431203931, 0.499566749, 0.526904938]
    N = len(x)
    x2 = np.arange(N)

    fig = plt.figure(figsize=(12, 9))

    ax = fig.add_subplot(111)
    line1 = ax.plot(x2, y1, 'o-', color='#377eb8', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    plt.gca().invert_yaxis()
    ax.set_ylabel('recall', fontdict={'size': 30})
    ax.set_xlabel('poison ratio', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='f1-score', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    plt.gca().invert_yaxis()
    ax2.set_ylabel('f1-score', fontdict={'size': 30})

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=7, fontsize='40')

    # plt.grid(linestyle='dotted')#显示网格
    # fig.legend(loc=1)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_poison_ratio.png')
    plt.savefig(
        './vqa_poison_ratio.eps')
    plt.show()


def plot_vqa_defense():
    x1 = [0.494351443]
    y1 = [0.454466776]
    x2 = [0.476507138, 0.457610147, 0.450292698, 0.45499127, 0.454657492]
    y2 = [0.363055475, 0.320619555, 0.287047841, 0.30571762, 0.293514]
    x3 = [0.469061313, 0.45645476, 0.454529116, 0.376424977]
    y3 = [0.401906821, 0.313939867, 0.296270988, 0.217883639]
    x4 = [0.481539489, 0.479382767, 0.467187019, 0.479357092, 0.483028654, 0.483875937, 0.480332751, 0.480075999,
          0.461487111]
    y4 = [0.328390036, 0.294049793, 0.230246554, 0.337754114, 0.35521198, 0.344413847, 0.347434656, 0.319569642,
          0.215395069]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=200)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=200)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=200)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='^', s=200)
    plt.grid(linestyle='dotted')  # 显示网格
    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("accuracy", fontdict={'size': 30})
    plt.ylabel("recall", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense.png')
    plt.savefig(
        './vqa_defense.eps')
    plt.show()


def plot_vqa_defense_number():
    x = [1, 2, 5]
    N = len(x)
    x2 = np.arange(N)
    y1 = [0.481539489, 0.479382767, 0.467187019]
    y2 = [0.328390036, 0.294049793, 0.230246554]

    fig = plt.figure(figsize=(12, 9))

    ax = fig.add_subplot(111)
    line1 = ax.plot(x2, y1, 'o-', color='#377eb8', label='accuracy', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    ax.set_ylabel('accuracy', fontdict={'size': 30})
    ax.set_xlabel('defense epoch number', fontdict={'size': 30})
    plt.grid(linestyle='dotted')  # 显示网格
    plt.grid(axis="x", linestyle='dotted')

    ax2 = ax.twinx()  # this is the important function
    line2 = ax2.plot(x2, y2, 's-', color='#4daf4a', label='recall', linewidth=4.5, markersize=12)
    plt.xticks(x2, x, fontsize=30)
    plt.yticks(fontsize=30)
    plt.gca().invert_yaxis()
    ax2.set_ylabel('recall', fontdict={'size': 30})

    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    # added these three lines
    line = line1 + line2
    labs = [l.get_label() for l in line]
    ax.legend(line, labs, loc=6, fontsize='40')

    # plt.grid(linestyle='dotted')#显示网格
    # fig.legend(loc=1)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_defense_number.png')
    plt.savefig(
        './vqa_defense_number.eps')
    plt.show()


def plot_vqa_attack():
    x = np.arange(1, 31).astype(dtype=np.str)
    y1 = [0.329510409, 0.364156151, 0.341454057, 0.328176052, 0.352251453, 0.344304045, 0.357725948, 0.37015128,
          0.317258639, 0.370853308, 0.292798453, 0.310436321, 0.357394366, 0.372730747, 0.319571568, 0.339196227,
          0.296804548, 0.339364774, 0.348719447, 0.353940217, 0.353399365, 0.357753241, 0.330060498, 0.313930927,
          0.297507033, 0.302859913, 0.3581516, 0.313365854, 0.349468713, 0.334649841]
    y2 = [0.129433308, 0.238466088, 0.288701324, 0.332788776, 0.366045916, 0.400920756, 0.396598639, 0.414080683,
          0.419193378, 0.42464046, 0.421942968, 0.427476415, 0.441314554, 0.42432639, 0.442745862, 0.425567456,
          0.431091943, 0.435418672, 0.429447853, 0.433132764, 0.454466776, 0.44119059, 0.440444312, 0.437524253,
          0.431176642, 0.440135725, 0.434047459, 0.434829268, 0.444510035, 0.42789712]
    plt.figure(figsize=(12, 9))
    ax = plt.subplot(111)  # 注意:一般都在ax中设置,不再plot中设置
    l1 = plt.plot(x, y1, 'o-', color='#377eb8', label='static', linewidth=4.5, markersize=12)
    l2 = plt.plot(x, y2, 's-', color='#4daf4a', label='adaptive', linewidth=4.5, markersize=12)

    plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    xmajorLocator = MultipleLocator(4)  # 将x主刻度标签设置为5的倍数
    xmajorFormatter = FormatStrFormatter('%5.1f')  # 设置x轴标签文本的格式
    ymajorLocator = MultipleLocator(0.05)  # 将y轴主刻度标签设置为0.01的倍数
    ymajorFormatter = FormatStrFormatter('%1.2f')  # 设置y轴标签文本的格式
    # 设置主刻度标签的位置,标签文本的格式
    ax.xaxis.set_major_locator(xmajorLocator)
    ax.xaxis.set_major_formatter(xmajorFormatter)
    ax.yaxis.set_major_locator(ymajorLocator)
    ax.yaxis.set_major_formatter(ymajorFormatter)

    xminorLocator = MultipleLocator(2)  # 将x轴次刻度标签设置为1的倍数
    yminorLocator = MultipleLocator(0.01)  # 将此y轴次刻度标签设置为0.01的倍数
    # 设置次刻度标签的位置,没有标签文本格式
    ax.xaxis.set_minor_locator(xminorLocator)
    ax.yaxis.set_minor_locator(yminorLocator)
    ax.xaxis.grid(True, which='minor', linestyle='dotted')  # x坐标轴的网格使用主刻度
    ax.yaxis.grid(True, which='major', linestyle='dotted')  # y坐标轴的网格使用次刻度
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细

    plt.xlabel('epoch', fontdict={'size': 30})
    plt.ylabel('recall', fontdict={'size': 30})
    plt.legend(loc='best', fontsize='40')
    # plt.grid(linestyle='dotted')#显示网格
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\vqa\\vqa_attack.png')
    plt.savefig(
        './vqa_attack.eps')
    plt.show()


def plot_credit_defense():
    x1 = [0.97287015]
    y1 = [0.000260426]
    x2 = [0.936773725]
    y2 = [0.000728497]
    x3 = [0.943781281, 0.860453783, 0.842997356]
    y3 = [0.000747699, 0.000895097, 0.000834842]
    x4 = [0.975745267, 0.964173029, 0.966290046, 0.922701459, 0.98014815, 0.982791322, 0.954412548, 0.972512409]
    y4 = [0.000960614, 0.000843994, 0.001351311, 0.001532278, 0.001261428, 0.001352758, 0.001206273, 0.00113496]

    fig, ax = plt.subplots(figsize=(12, 9))
    ax.scatter(np.array(x1), np.array(y1), label="baseline", c='#e41b1b', marker='o', s=200)
    ax.scatter(np.array(x2), np.array(y2), label="basic defense", c='#4daf4a', marker='s', s=200)
    ax.scatter(np.array(x3), np.array(y3), label="naive defense", c='#377eb8', marker='D', s=200)
    ax.scatter(np.array(x4), np.array(y4), label="proposed defense", c='#ff8000', marker='^', s=200)
    plt.grid(linestyle='dotted')  # 显示网格
    # plt.gca().invert_yaxis()
    plt.xticks(fontsize=30)
    plt.yticks(fontsize=30)
    ###设置坐标轴的粗细
    ax1 = plt.gca();  # 获得坐标轴的句柄
    ax1.spines['bottom'].set_linewidth(3.5);  ###设置底部坐标轴的粗细
    ax1.spines['left'].set_linewidth(3.5);  ####设置左边坐标轴的粗细
    ax1.spines['right'].set_linewidth(3.5);  ###设置右边坐标轴的粗细
    ax1.spines['top'].set_linewidth(3.5);  ####设置上部坐标轴的粗细
    plt.xlabel("auc", fontdict={'size': 30})
    plt.ylabel("mse", fontdict={'size': 30})
    plt.legend(loc='best', fontsize='35', fancybox=True, framealpha=0)
    # plt.savefig(
    #     'D:\OneDrive\OneDrive - sjtu.edu.cn\gitproject\\fl_paper\IJCAI_21\\figures\\results\\credit\\credit_defense.png')
    plt.savefig(
        './credit_defense.eps')

    plt.show()


if __name__ == "__main__":
    # loadSimpData()
    plot_purchase_defense()
    plot_purchase_batch_size()
    plot_purchase_attack()
    plot_purchase_defense_number()
    plot_purchase_poison_ratio()
    plot_vqa_poison_ratio()
    plot_vqa_defense()
    plot_vqa_defense_number()
    plot_vqa_attack()
    plot_credit_defense()

